Higgs Branches of U/SU Quivers via Brane Locking

We solve a long standing problem on the computation of the Higgs branch $\mathcal{H}$ of linear quivers with 8 supercharges and with both unitary and special unitary gauge nodes. The solution uses the concept of magnetic quivers, where components of $\mathcal{H}$ are described as 3d $\mathcal{N}=4$ Coulomb branches. When the starting quiver is good, there is a single component in $\mathcal{H}$ and the magnetic quiver is a 3d mirror. The magnetic quivers are obtained from studying the brane web for an auxiliary 5d theory (with only special unitary gauge groups), constrained by a new notion called brane locking, where some branes are required to move together. We view this as a computational tool rather than an operation in 5d. A detailed algorithm is given, and implemented in a code available for download.

==> SU quivers/anc/SUquivers.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    308150,       7214]
NotebookOptionsPosition[    290704,       6959]
NotebookOutlinePosition[    291093,       6975]
CellTagsIndexPosition[    291050,       6972]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[{
 "This Mathematica notebook is attached to the paper 2111.xxxxx by Antoine \
Bourget, Julius F.  Grimminger, Amihay Hanany, Rudolph Kalveks and Zhenghao \
Zhong. \[LineSeparator]Please cite the paper above if you use this code. \n\n\
There is only one routine: \n\n",
 StyleBox["MagneticQuivers[flavorNodes_,gaugeNodes_,usu_,style_]", "Code"],
 "\n\nThis takes as an input the list of flavor nodes and gauge nodes, along \
with the type of each gauge group (\"u\" for unitary and \"s\" for special \
unitary). The output is a list of magnetic quivers, one for each cone of the \
Higgs branch variety of the initial quiver. The algorithm is described in the \
paper, and uses the concept of web locking in webs of 5-branes in type IIB \
superstring theory.   \n\"style\" is a parameter that can be True or False \
and only influences the aesthetics of the drawings. \n\nSee examples in the \
section below. These examples are taken from various sections of the paper. "
}], "Text",
 CellChangeTimes->{{3.841316329583235*^9, 3.841316546436419*^9}, {
  3.8413165808171043`*^9, 3.841316707403954*^9}, {3.8453778232181168`*^9, 
  3.845377824864499*^9}, {3.8453779291770287`*^9, 3.845377934482703*^9}, {
  3.845382490889123*^9, 
  3.8453825049848022`*^9}},ExpressionUUID->"9a7ae5da-0af3-4130-ad29-\
ce43ac656e50"],

Cell[CellGroupData[{

Cell["Code", "Section",
 CellChangeTimes->{{3.83165074699568*^9, 3.831650747659918*^9}, {
   3.8418567742986803`*^9, 3.841856774305757*^9}, 
   3.841856828110917*^9},ExpressionUUID->"c7d2bf48-1237-4712-8e44-\
082e5cd03614"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"MagneticQuivers", "[", 
    RowBox[{"flavorNodes_", ",", "gaugeNodes_", ",", "usu_", ",", "style_"}], 
    "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "nf", ",", "n", ",", "verticalBranes", ",", "transpose", ",", "cumul", 
       ",", "totalBranesLeft", ",", "gaugeNodesExt", ",", "flavorNodesExt", 
       ",", "slopesBranes", ",", "collapsePair", ",", "collapsePartitionOnce",
        ",", "collapse", ",", "braneSrule", ",", "leftBranesTableMaxLength", 
       ",", "fullTableleft", ",", "fullTableright", ",", "blackNodes", ",", 
       "positiveBlackNodes", ",", "quiver", ",", "compareLockingsVertical", 
       ",", "ppos", ",", "colors", ",", "pos", ",", "allLockings", ",", 
       "lockingPatterns", ",", "braneLockingsCompatibleUSU", ",", 
       "braneLockings", ",", "goodBraneLockings", ",", 
       "compareLockingsHorizontal", ",", "dominantLockings", ",", 
       "finalGraph"}], "}"}], ",", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"nf", "=", 
       RowBox[{"Total", "[", "flavorNodes", "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"n", "=", 
       RowBox[{"Length", "[", "gaugeNodes", "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"verticalBranes", "=", 
       RowBox[{"Range", "[", 
        RowBox[{"n", "+", "1"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"transpose", "[", "part_", "]"}], ":=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Length", "[", 
          RowBox[{"Select", "[", 
           RowBox[{"part", ",", 
            RowBox[{
             RowBox[{"#", "\[GreaterEqual]", "i"}], "&"}]}], "]"}], "]"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"Max", "[", "part", "]"}]}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"cumul", "[", "part_", "]"}], ":=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{"part", "[", 
            RowBox[{"[", "j", "]"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "i", ",", 
             RowBox[{"Length", "[", "part", "]"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"Length", "[", "part", "]"}]}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"totalBranesLeft", "=", 
       RowBox[{"Reverse", "[", 
        RowBox[{"cumul", "[", 
         RowBox[{"transpose", "[", 
          RowBox[{"cumul", "[", "flavorNodes", "]"}], "]"}], "]"}], "]"}]}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"gaugeNodesExt", "=", 
       RowBox[{"Join", "[", 
        RowBox[{
         RowBox[{"{", "0", "}"}], ",", "gaugeNodes", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"flavorNodesExt", "=", 
       RowBox[{"Join", "[", 
        RowBox[{
         RowBox[{"{", "0", "}"}], ",", "flavorNodes", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}]}], ";", 
      RowBox[{"slopesBranes", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"gaugeNodesExt", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "-", 
          RowBox[{"gaugeNodesExt", "[", 
           RowBox[{"[", 
            RowBox[{"i", "+", "1"}], "]"}], "]"}], "+", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{"flavorNodesExt", "[", 
             RowBox[{"[", "j", "]"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"j", ",", 
              RowBox[{"i", "+", "1"}], ",", 
              RowBox[{"n", "+", "1"}]}], "}"}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"n", "+", "1"}]}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{"Collapsing", " ", "Algorithm"}], " ", "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"collapsePair", "[", 
        RowBox[{"{", 
         RowBox[{"a_", ",", "b_"}], "}"}], "]"}], ":=", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"a", ">", "b"}], ",", 
         RowBox[{"{", 
          RowBox[{"a", ",", "b"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"a", "+", "b", "-", 
            RowBox[{"Floor", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"a", "+", "b"}], ")"}], "/", "2"}], "]"}]}], ",", 
           RowBox[{"Floor", "[", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"a", "+", "b"}], ")"}], "/", "2"}], "]"}]}], "}"}]}], 
        "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"collapsePartitionOnce", "[", "part_", "]"}], ":=", 
       RowBox[{"Module", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"unordered", ",", "index"}], "}"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"unordered", "=", 
           RowBox[{"Select", "[", 
            RowBox[{
             RowBox[{"Range", "[", 
              RowBox[{
               RowBox[{"Length", "[", "part", "]"}], "-", "1"}], "]"}], ",", 
             RowBox[{
              RowBox[{
               RowBox[{"part", "[", 
                RowBox[{"[", "#", "]"}], "]"}], "<", 
               RowBox[{"part", "[", 
                RowBox[{"[", 
                 RowBox[{"#", "+", "1"}], "]"}], "]"}]}], "&"}]}], "]"}]}], 
          ";", "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"unordered", "===", 
             RowBox[{"{", "}"}]}], ",", "part", ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"index", "=", 
              RowBox[{"Min", "[", "unordered", "]"}]}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"Join", "[", 
              RowBox[{
               RowBox[{"Table", "[", 
                RowBox[{
                 RowBox[{"part", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"i", ",", "1", ",", 
                   RowBox[{"index", "-", "1"}]}], "}"}]}], "]"}], ",", 
               RowBox[{"collapsePair", "[", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"part", "[", 
                   RowBox[{"[", "index", "]"}], "]"}], ",", 
                  RowBox[{"part", "[", 
                   RowBox[{"[", 
                    RowBox[{"index", "+", "1"}], "]"}], "]"}]}], "}"}], "]"}],
                ",", 
               RowBox[{"Table", "[", 
                RowBox[{
                 RowBox[{"part", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"i", ",", 
                   RowBox[{"index", "+", "2"}], ",", 
                   RowBox[{"Length", "[", "part", "]"}]}], "}"}]}], "]"}]}], 
              "]"}]}]}], "\[IndentingNewLine]", "]"}]}]}], 
        "\[IndentingNewLine]", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"collapse", "[", "part_", "]"}], ":=", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"collapsePartitionOnce", "[", "part", "]"}], "===", 
          "part"}], ",", "part", ",", 
         RowBox[{"collapse", "[", 
          RowBox[{"collapsePartitionOnce", "[", "part", "]"}], "]"}]}], 
        "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"braneSrule", "[", "group_", "]"}], ":=", 
       RowBox[{"cumul", "[", 
        RowBox[{"transpose", "[", 
         RowBox[{"collapse", "[", 
          RowBox[{"slopesBranes", "[", 
           RowBox[{"[", "group", "]"}], "]"}], "]"}], "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"leftBranesTableMaxLength", "[", "braneLocking_", "]"}], ":=", 
       
       RowBox[{"Max", "[", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Length", "[", 
           RowBox[{"braneSrule", "[", "group", "]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"group", ",", "braneLocking"}], "}"}]}], "]"}], "]"}]}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"fullTableleft", "[", "braneLocking_", "]"}], ":=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Reverse", "[", 
          RowBox[{"PadRight", "[", 
           RowBox[{
            RowBox[{"braneSrule", "[", "group", "]"}], ",", "nf"}], "]"}], 
          "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"group", ",", "braneLocking"}], "}"}]}], "]"}]}], ";", 
      RowBox[{
       RowBox[{"fullTableright", "[", "braneLocking_", "]"}], ":=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{"j", ">", "i"}], ",", 
               RowBox[{"slopesBranes", "[", 
                RowBox[{"[", "j", "]"}], "]"}], ",", "0"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"j", ",", "group"}], "}"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"group", ",", "braneLocking"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"blackNodes", "[", "braneLocking_", "]"}], ":=", 
       RowBox[{"totalBranesLeft", "-", 
        RowBox[{"Total", "/@", 
         RowBox[{"Transpose", "[", 
          RowBox[{"fullTableleft", "[", "braneLocking", "]"}], "]"}]}]}]}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"positiveBlackNodes", "[", "braneLocking_", "]"}], ":=", 
       RowBox[{"Module", "[", 
        RowBox[{
         RowBox[{"{", "bn", "}"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"bn", "=", 
           RowBox[{"blackNodes", "[", "braneLocking", "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"Abs", "[", "bn", "]"}], "===", "bn"}]}]}], 
        "\[IndentingNewLine]", "]"}]}], ";", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{"Main", " ", "procedure"}], " ", "*)"}], "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"quiver", "[", "braneLocking_", "]"}], ":=", 
       RowBox[{"Module", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
          "nc", ",", "ftLeft", ",", "ftRight", ",", "intersectionLeft", ",", 
           "intersectionRight", ",", "blackNods", ",", "indicesBlackNonZero", 
           ",", "nb", ",", "intersectionMatrixAux", ",", "intersectionMatrix",
            ",", "ranksMagneticQuiver", ",", "balances", ",", "vertexLabels", 
           ",", "vertexCoordinates", ",", "vertexStyle", ",", "vertexSizes", 
           ",", "graph"}], "}"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"nc", "=", 
           RowBox[{"Length", "[", "braneLocking", "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"ftLeft", "=", 
           RowBox[{"fullTableleft", "[", "braneLocking", "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"ftRight", "=", 
           RowBox[{"fullTableright", "[", "braneLocking", "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"intersectionLeft", "[", 
            RowBox[{"Locking1_", ",", "Locking2_"}], "]"}], ":=", 
           RowBox[{"Module", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"line1", ",", "line2"}], "}"}], ",", 
             "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"line1", "=", 
               RowBox[{"ftLeft", "[", 
                RowBox[{"[", "Locking1", "]"}], "]"}]}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"line2", "=", 
               RowBox[{"ftLeft", "[", 
                RowBox[{"[", "Locking2", "]"}], "]"}]}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"Sum", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"line1", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "*", 
                   RowBox[{"line2", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", "+", "1"}], "]"}], "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"line2", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "*", 
                   RowBox[{"line1", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", "+", "1"}], "]"}], "]"}]}], "-", 
                  RowBox[{"2", "*", 
                   RowBox[{"line1", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "*", 
                   RowBox[{"line2", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}]}], ",", 
                 RowBox[{"{", 
                  RowBox[{"i", ",", "1", ",", 
                   RowBox[{"nf", "-", "1"}]}], "}"}]}], "]"}], "-", 
               RowBox[{
                RowBox[{"line1", "[", 
                 RowBox[{"[", "nf", "]"}], "]"}], "*", 
                RowBox[{"line2", "[", 
                 RowBox[{"[", "nf", "]"}], "]"}]}]}]}]}], "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"intersectionRight", "[", 
            RowBox[{"Locking1_", ",", "Locking2_"}], "]"}], ":=", 
           RowBox[{
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{"i", "\[LessEqual]", "n"}], ",", 
                RowBox[{"ftRight", "[", 
                 RowBox[{"[", 
                  RowBox[{"Locking2", ",", "i"}], "]"}], "]"}], ",", "0"}], 
               "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"i", ",", 
                RowBox[{"braneLocking", "[", 
                 RowBox[{"[", "Locking1", "]"}], "]"}]}], "}"}]}], "]"}], "+", 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{"i", "\[LessEqual]", "n"}], ",", 
                RowBox[{"ftRight", "[", 
                 RowBox[{"[", 
                  RowBox[{"Locking1", ",", "i"}], "]"}], "]"}], ",", "0"}], 
               "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"i", ",", 
                RowBox[{"braneLocking", "[", 
                 RowBox[{"[", "Locking2", "]"}], "]"}]}], "}"}]}], "]"}]}]}], 
          ";", "\[IndentingNewLine]", 
          RowBox[{"blackNods", "=", 
           RowBox[{"blackNodes", "[", "braneLocking", "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"indicesBlackNonZero", "=", 
           RowBox[{"Select", "[", 
            RowBox[{
             RowBox[{"Range", "[", "nf", "]"}], ",", 
             RowBox[{
              RowBox[{
               RowBox[{"blackNods", "[", 
                RowBox[{"[", "#", "]"}], "]"}], ">", "0"}], "&"}]}], "]"}]}], 
          ";", "\[IndentingNewLine]", 
          RowBox[{"nb", "=", 
           RowBox[{"Length", "[", "indicesBlackNonZero", "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"(*", " ", 
           RowBox[{
            RowBox[{
            "The", " ", "total", " ", "intersection", " ", "matrix", " ", 
             "has", " ", "first", " ", "the", " ", "colors"}], ",", " ", 
            RowBox[{"from", " ", "1", " ", "to", " ", "nc"}], ",", " ", 
            RowBox[{
            "and", " ", "then", " ", "the", " ", "black", " ", "dots"}], ",", 
            " ", 
            RowBox[{
             RowBox[{"from", " ", "nc"}], "+", 
             RowBox[{"1", " ", "to", " ", "nc"}], "+", "nb"}]}], " ", "*)"}], 
          "\[IndentingNewLine]", 
          RowBox[{"intersectionMatrixAux", "=", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"Table", "[", "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"i1", "\[GreaterEqual]", "i2"}], ",", "0", ",", 
                 "\[IndentingNewLine]", 
                 RowBox[{"If", "[", 
                  RowBox[{
                   RowBox[{"i2", "\[LessEqual]", "nc"}], ",", 
                   RowBox[{
                    RowBox[{"intersectionLeft", "[", 
                    RowBox[{"i1", ",", "i2"}], "]"}], "+", 
                    RowBox[{"intersectionRight", "[", 
                    RowBox[{"i1", ",", "i2"}], "]"}]}], ",", 
                   "\[IndentingNewLine]", 
                   RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"i2", ">", "nc", "\[GreaterEqual]", "i1"}], ",", 
                    RowBox[{
                    RowBox[{"ftLeft", "[", 
                    RowBox[{"[", 
                    RowBox[{"i1", ",", 
                    RowBox[{
                    RowBox[{"indicesBlackNonZero", "[", 
                    RowBox[{"[", 
                    RowBox[{"i2", "-", "nc"}], "]"}], "]"}], "+", "1"}]}], 
                    "]"}], "]"}], "-", 
                    RowBox[{"2", 
                    RowBox[{"ftLeft", "[", 
                    RowBox[{"[", 
                    RowBox[{"i1", ",", 
                    RowBox[{
                    RowBox[{"indicesBlackNonZero", "[", 
                    RowBox[{"[", 
                    RowBox[{"i2", "-", "nc"}], "]"}], "]"}], "+", "0"}]}], 
                    "]"}], "]"}]}], "+", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"indicesBlackNonZero", "[", 
                    RowBox[{"[", 
                    RowBox[{"i2", "-", "nc"}], "]"}], "]"}], "-", "1"}], 
                    ")"}], "\[Equal]", "0"}], ",", "0", ",", 
                    RowBox[{"ftLeft", "[", 
                    RowBox[{"[", 
                    RowBox[{"i1", ",", 
                    RowBox[{
                    RowBox[{"indicesBlackNonZero", "[", 
                    RowBox[{"[", 
                    RowBox[{"i2", "-", "nc"}], "]"}], "]"}], "-", "1"}]}], 
                    "]"}], "]"}]}], "]"}]}], ",", "\[IndentingNewLine]", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Abs", "[", 
                    RowBox[{"i1", "-", "i2"}], "]"}], "\[Equal]", "1"}], ",", 
                    "1", ",", "0"}], "]"}]}], "\[IndentingNewLine]", "]"}]}], 
                  "]"}]}], "]"}], "\[IndentingNewLine]", ",", 
               RowBox[{"{", 
                RowBox[{"i2", ",", "1", ",", 
                 RowBox[{"nc", "+", "nb"}]}], "}"}]}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"i1", ",", "1", ",", 
               RowBox[{"nc", "+", "nb"}]}], "}"}]}], "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"intersectionMatrix", "=", 
           RowBox[{"intersectionMatrixAux", "+", 
            RowBox[{"Transpose", "[", "intersectionMatrixAux", "]"}]}]}], ";",
           "\[IndentingNewLine]", 
          RowBox[{"ranksMagneticQuiver", "=", 
           RowBox[{"Join", "[", 
            RowBox[{
             RowBox[{"Table", "[", 
              RowBox[{"1", ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", "1", ",", "nc"}], "}"}]}], "]"}], ",", 
             RowBox[{"Select", "[", 
              RowBox[{"blackNods", ",", 
               RowBox[{
                RowBox[{"Not", "[", 
                 RowBox[{"#", "===", "0"}], "]"}], "&"}]}], "]"}]}], "]"}]}], 
          ";", "\[IndentingNewLine]", 
          RowBox[{"balances", "=", 
           RowBox[{
            RowBox[{"intersectionMatrix", ".", "ranksMagneticQuiver"}], "-", 
            RowBox[{"2", "ranksMagneticQuiver"}]}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"vertexLabels", "=", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"i", "\[Rule]", 
              RowBox[{"ranksMagneticQuiver", "[", 
               RowBox[{"[", "i", "]"}], "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "1", ",", 
               RowBox[{"Length", "[", "ranksMagneticQuiver", "]"}]}], "}"}]}],
             "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"vertexCoordinates", "=", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{"i", ">", "nc"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"i", "-", "nf"}], ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{
                  RowBox[{"2", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"RandomReal", "[", "]"}], "-", ".5"}], ")"}]}], 
                  "+", 
                  RowBox[{
                   RowBox[{"Sum", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"j", "-", "nf"}], ")"}], "*", 
                    RowBox[{"intersectionMatrix", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "j"}], "]"}], "]"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"j", ",", 
                    RowBox[{"nc", "+", "1"}], ",", 
                    RowBox[{"nc", "+", "nb"}]}], "}"}]}], "]"}], "/", 
                   RowBox[{"Max", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"Sum", "[", 
                    RowBox[{
                    RowBox[{"intersectionMatrix", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "j"}], "]"}], "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"j", ",", 
                    RowBox[{"nc", "+", "1"}], ",", 
                    RowBox[{"nc", "+", "nb"}]}], "}"}]}], "]"}]}], "]"}]}]}], 
                 ",", 
                 RowBox[{
                  RowBox[{"-", "1"}], "-", 
                  RowBox[{"RandomReal", "[", "]"}]}]}], "}"}]}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "1", ",", 
               RowBox[{"Length", "[", "ranksMagneticQuiver", "]"}]}], "}"}]}],
             "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"vertexStyle", "=", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{"i", "<", "nf"}], ",", 
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"balances", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "\[Equal]", "0"}], ",", 
                 RowBox[{"i", "\[Rule]", "White"}], ",", 
                 RowBox[{"i", "\[Rule]", "Cyan"}]}], "]"}], ",", 
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"balances", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "\[Equal]", "0"}], ",", 
                 RowBox[{"i", "\[Rule]", "White"}], ",", 
                 RowBox[{"i", "\[Rule]", "Cyan"}]}], "]"}]}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "1", ",", 
               RowBox[{"Length", "[", "ranksMagneticQuiver", "]"}]}], "}"}]}],
             "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"vertexSizes", "=", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{"i", "<", "nf"}], ",", 
               RowBox[{"i", "\[Rule]", "Normal"}], ",", 
               RowBox[{"i", "\[Rule]", "Normal"}]}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "1", ",", 
               RowBox[{"Length", "[", "ranksMagneticQuiver", "]"}]}], "}"}]}],
             "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"graph", "=", 
           RowBox[{"If", "[", 
            RowBox[{"style", ",", 
             RowBox[{"AdjacencyGraph", "[", 
              RowBox[{"intersectionMatrix", ",", 
               RowBox[{"VertexLabels", "\[Rule]", "vertexLabels"}], ",", 
               RowBox[{"VertexStyle", "\[Rule]", "vertexStyle"}], ",", 
               RowBox[{"VertexSize", "\[Rule]", "vertexSizes"}], ",", 
               RowBox[{
               "VertexCoordinates", "\[Rule]", "vertexCoordinates"}]}], "]"}],
              ",", 
             RowBox[{"AdjacencyGraph", "[", 
              RowBox[{"intersectionMatrix", ",", 
               RowBox[{"VertexStyle", "\[Rule]", "vertexStyle"}], ",", 
               RowBox[{"VertexSize", "\[Rule]", "vertexSizes"}], ",", 
               RowBox[{"VertexLabels", "\[Rule]", "vertexLabels"}]}], "]"}]}],
             "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"{", 
           RowBox[{"graph", ",", 
            RowBox[{"MatrixForm", "[", "intersectionMatrix", "]"}], ",", 
            RowBox[{"MatrixForm", "[", "ranksMagneticQuiver", "]"}]}], 
           "}"}]}]}], "\[IndentingNewLine]", "]"}]}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{
       "Select", " ", "only", " ", "the", " ", "lockings", " ", "which", " ", 
        "correspond", " ", "to", " ", "the", " ", "chosen", " ", "USU"}], " ",
        "*)"}], "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"compareLockingsVertical", "[", 
        RowBox[{"set1_", ",", "set2_"}], "]"}], ":=", 
       RowBox[{"(*", " ", 
        RowBox[{
        "Says", " ", "if", " ", "set1", " ", "is", " ", "more", " ", "locked",
          " ", "than", " ", "set2"}], " ", "*)"}], 
       RowBox[{"Apply", "[", 
        RowBox[{"And", ",", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"Apply", "[", 
            RowBox[{"Or", ",", 
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{"SubsetQ", "[", 
                RowBox[{"s1", ",", "s2"}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"s1", ",", "set1"}], "}"}]}], "]"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"s2", ",", "set2"}], "}"}]}], "]"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"ppos", "=", 
       RowBox[{"Position", "[", 
        RowBox[{"usu", ",", "\"\<s\>\""}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"ppos", "\[Equal]", 
         RowBox[{"{", "}"}]}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"colors", "=", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Range", "[", 
             RowBox[{"n", "+", "1"}], "]"}], "-", "1"}], "}"}]}], ";"}], 
        "\[IndentingNewLine]", ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"pos", "=", 
          RowBox[{
           RowBox[{"Transpose", "[", "ppos", "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"colors", "=", 
          RowBox[{"Join", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"Table", "[", 
              RowBox[{"j", ",", 
               RowBox[{"{", 
                RowBox[{"j", ",", "0", ",", 
                 RowBox[{
                  RowBox[{"pos", "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "-", "1"}]}], "}"}]}], 
              "]"}], "}"}], ",", 
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{"Table", "[", 
               RowBox[{"j", ",", 
                RowBox[{"{", 
                 RowBox[{"j", ",", 
                  RowBox[{"pos", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], ",", 
                  RowBox[{
                   RowBox[{"pos", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", "+", "1"}], "]"}], "]"}], "-", "1"}]}], 
                 "}"}]}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"i", ",", "1", ",", 
                RowBox[{
                 RowBox[{"Length", "[", "pos", "]"}], "-", "1"}]}], "}"}]}], 
             "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"Table", "[", 
              RowBox[{"j", ",", 
               RowBox[{"{", 
                RowBox[{"j", ",", 
                 RowBox[{"Last", "[", "pos", "]"}], ",", "n"}], "}"}]}], 
              "]"}], "}"}]}], "]"}]}], ";"}]}], "\[IndentingNewLine]", "]"}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"allLockings", "[", "list_", "]"}], ":=", 
       RowBox[{"DeleteDuplicates", "[", 
        RowBox[{"Sort", "[", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Length", "[", "list", "]"}], "\[Equal]", "0"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "}"}], "}"}], ",", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Length", "[", "list", "]"}], "\[Equal]", "1"}], ",", 
             RowBox[{"{", 
              RowBox[{"{", 
               RowBox[{"{", 
                RowBox[{"list", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "}"}], "}"}], "}"}], ",", 
             "\[IndentingNewLine]", 
             RowBox[{"Sort", "/@", 
              RowBox[{"Flatten", "[", 
               RowBox[{
                RowBox[{"Table", "[", 
                 RowBox[{
                  RowBox[{"Table", "[", 
                   RowBox[{
                    RowBox[{"Join", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"Complement", "[", 
                    RowBox[{"list", ",", "s"}], "]"}], "}"}], ",", "c"}], 
                    "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"c", ",", 
                    RowBox[{"allLockings", "[", "s", "]"}]}], "}"}]}], "]"}], 
                  ",", 
                  RowBox[{"{", 
                   RowBox[{"s", ",", 
                    RowBox[{"Subsets", "[", 
                    RowBox[{"list", ",", 
                    RowBox[{
                    RowBox[{"Length", "[", "list", "]"}], "-", "1"}]}], 
                    "]"}]}], "}"}]}], "]"}], ",", "1"}], "]"}]}]}], "]"}]}], 
          "]"}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"lockingPatterns", "=", 
       RowBox[{"allLockings", "[", 
        RowBox[{"Range", "[", 
         RowBox[{"Length", "[", "colors", "]"}], "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"braneLockingsCompatibleUSU", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"1", "+", 
            RowBox[{"Flatten", "[", 
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{"colors", "[", 
                RowBox[{"[", "i", "]"}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", "ccc"}], "}"}]}], "]"}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"ccc", ",", "lockingPattern"}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"lockingPattern", ",", "lockingPatterns"}], "}"}]}], 
        "]"}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{"Generate", " ", "all", " ", "good", " ", 
        RowBox[{"Lockings", " ", ":", " ", 
         RowBox[{"S", "-", 
          RowBox[{
          "rule", " ", "satisfied", " ", "and", " ", "no", " ", "negative", 
           " ", "number", " ", "of", " ", "branes"}]}]}]}], " ", "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"braneLockings", "=", 
       RowBox[{"Select", "[", 
        RowBox[{"braneLockingsCompatibleUSU", ",", 
         RowBox[{
          RowBox[{
           RowBox[{"leftBranesTableMaxLength", "[", "#", "]"}], 
           "\[LessEqual]", "nf"}], "&"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"goodBraneLockings", "=", 
       RowBox[{"Select", "[", 
        RowBox[{"braneLockings", ",", 
         RowBox[{
          RowBox[{"positiveBlackNodes", "[", "#", "]"}], "&"}]}], "]"}]}], 
      ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{
       "Select", " ", "only", " ", "the", " ", "dominant", " ", "Lockings"}], 
       " ", "*)"}], "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"compareLockingsHorizontal", "[", 
        RowBox[{"set1_", ",", "set2_"}], "]"}], ":=", 
       RowBox[{"(*", " ", 
        RowBox[{
        "Says", " ", "if", " ", "set1", " ", "gives", " ", "more", " ", 
         "Srule", " ", "freedom", " ", "than", " ", "set2"}], " ", "*)"}], 
       RowBox[{"Module", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"b1", ",", "b2"}], "}"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"b1", "=", 
           RowBox[{"blackNodes", "[", "set1", "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"b2", "=", 
           RowBox[{"blackNodes", "[", "set2", "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{
            RowBox[{"Abs", "[", 
             RowBox[{"b1", "-", "b2"}], "]"}], "===", 
            RowBox[{"b1", "-", "b2"}]}], "&&", 
           RowBox[{"Not", "[", 
            RowBox[{
             RowBox[{"Abs", "[", 
              RowBox[{"b1", "-", "b2"}], "]"}], "===", 
             RowBox[{"0", "*", "b1"}]}], "]"}]}]}]}], "\[IndentingNewLine]", 
        "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"dominantLockings", "=", 
       RowBox[{"Select", "[", 
        RowBox[{"goodBraneLockings", ",", 
         RowBox[{
          RowBox[{"Not", "[", 
           RowBox[{"Apply", "[", 
            RowBox[{"Or", ",", 
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"#", "\[Equal]", "s2"}], ",", "False", ",", 
                 RowBox[{
                  RowBox[{"Not", "[", 
                   RowBox[{"compareLockingsHorizontal", "[", 
                    RowBox[{"#", ",", "s2"}], "]"}], "]"}], "&&", 
                  RowBox[{"compareLockingsVertical", "[", 
                   RowBox[{"#", ",", "s2"}], "]"}]}]}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"s2", ",", "goodBraneLockings"}], "}"}]}], "]"}]}], 
            "]"}], "]"}], "&"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{"Print", " ", "the", " ", "electric", " ", "quiver"}], " ", 
       "*)"}], "\[IndentingNewLine]", 
      RowBox[{"Module", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "nonzeroindices", ",", "radius", ",", "disks", ",", "rectangles", 
          ",", "linesHor", ",", "linesVert", ",", "textGauge", ",", 
          "textFlav"}], "}"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"nonzeroindices", "=", 
          RowBox[{"Select", "[", 
           RowBox[{
            RowBox[{"Range", "[", 
             RowBox[{"Length", "[", "flavorNodes", "]"}], "]"}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{"flavorNodes", "[", 
               RowBox[{"[", "#", "]"}], "]"}], "\[NotEqual]", "0"}], "&"}]}], 
           "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"radius", "=", ".15"}], ";", "\[IndentingNewLine]", 
         RowBox[{"disks", "=", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"Disk", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"i", ",", "0"}], "}"}], ",", "radius"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "1", ",", 
              RowBox[{"Length", "[", "flavorNodes", "]"}]}], "}"}]}], "]"}]}],
          ";", "\[IndentingNewLine]", 
         RowBox[{"rectangles", "=", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"Rectangle", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"{", 
                RowBox[{"i", ",", "1"}], "}"}], "-", 
               RowBox[{"{", 
                RowBox[{"radius", ",", "radius"}], "}"}]}], ",", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"i", ",", "1"}], "}"}], "+", 
               RowBox[{"{", 
                RowBox[{"radius", ",", "radius"}], "}"}]}]}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "nonzeroindices"}], "}"}]}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"linesHor", "=", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"Line", "[", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"i", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"i", "+", "1"}], ",", "0"}], "}"}]}], "}"}], "]"}], 
            ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "1", ",", 
              RowBox[{
               RowBox[{"Length", "[", "flavorNodes", "]"}], "-", "1"}]}], 
             "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"linesVert", "=", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"Line", "[", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"i", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", "1"}], "}"}]}], "}"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "nonzeroindices"}], "}"}]}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"textFlav", "=", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"Text", "[", 
             RowBox[{
              RowBox[{"Style", "[", 
               RowBox[{"ToString", "[", 
                RowBox[{"flavorNodes", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "]"}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"i", ",", 
                RowBox[{"1", "+", 
                 RowBox[{"2", "radius"}]}]}], "}"}]}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "nonzeroindices"}], "}"}]}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"textGauge", "=", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"Text", "[", 
             RowBox[{
              RowBox[{"Style", "[", 
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"usu", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "\[Equal]", "\"\<s\>\""}], 
                 ",", 
                 RowBox[{"StringJoin", "[", 
                  RowBox[{"\"\<SU(\>\"", ",", 
                   RowBox[{"ToString", "[", 
                    RowBox[{"gaugeNodes", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", "\"\<)\>\""}],
                   "]"}], ",", 
                 RowBox[{"StringJoin", "[", 
                  RowBox[{"\"\<U(\>\"", ",", 
                   RowBox[{"ToString", "[", 
                    RowBox[{"gaugeNodes", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", "\"\<)\>\""}],
                   "]"}]}], "]"}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"i", ",", 
                RowBox[{
                 RowBox[{"-", "2"}], "radius"}]}], "}"}]}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "1", ",", 
              RowBox[{"Length", "[", "flavorNodes", "]"}]}], "}"}]}], "]"}]}],
          ";", "\[IndentingNewLine]", 
         RowBox[{"finalGraph", "=", 
          RowBox[{"Graphics", "[", 
           RowBox[{
            RowBox[{"Join", "[", 
             RowBox[{
              RowBox[{"{", "Black", "}"}], ",", "disks", ",", "rectangles", 
              ",", "linesHor", ",", "linesVert", ",", "textFlav", ",", 
              "textGauge"}], "]"}], ",", 
            RowBox[{"ImageSize", "\[Rule]", "Small"}]}], "]"}]}], ";"}]}], 
       "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"Print", "[", "\"\<Electric quiver :\>\"", "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Print", "[", "finalGraph", "]"}], ";", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{"Print", " ", "all", " ", "the", " ", "quivers"}], " ", "*)"}],
       "\[IndentingNewLine]", 
      RowBox[{"Print", "[", "\"\<List of magnetic quivers :\>\"", "]"}], ";", 
      
      RowBox[{"Print", "[", "\"\<---------------------\>\"", "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Do", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"Print", "[", 
          RowBox[{"\"\<Brane Locking : \>\"", ",", 
           RowBox[{"braneLocking", "-", "1"}]}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"Print", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
              "\"\<Quiver\>\"", ",", "\"\<Adjacency Matrix\>\"", ",", 
               "\"\<Ranks U(n)\>\""}], "}"}], ",", 
             RowBox[{"quiver", "[", "braneLocking", "]"}]}], "}"}], "//", 
           "TableForm"}], "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{"Print", "[", "\"\<---------------------\>\"", "]"}], ";"}], 
        "\[IndentingNewLine]", ",", 
        RowBox[{"{", 
         RowBox[{"braneLocking", ",", "dominantLockings"}], "}"}]}], "]"}], 
      ";"}]}], "\[IndentingNewLine]", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.831615765218947*^9, {3.83161673344703*^9, 3.831616774341907*^9}, {
   3.831616806045938*^9, 3.83161691620645*^9}, {3.831617191712731*^9, 
   3.831617195558025*^9}, 3.831617287840476*^9, {3.831617612374983*^9, 
   3.831617691134961*^9}, {3.831617813437202*^9, 3.831617833564509*^9}, {
   3.831618557762506*^9, 3.831618566984496*^9}, {3.8316187712403812`*^9, 
   3.831618801148172*^9}, {3.83161883681959*^9, 3.831618869600696*^9}, {
   3.831618927896613*^9, 3.831619014513183*^9}, {3.831619096279875*^9, 
   3.831619208590251*^9}, {3.831619414258709*^9, 3.831619440218794*^9}, {
   3.8316195462616663`*^9, 3.831619590166274*^9}, {3.831619899884047*^9, 
   3.8316199053732843`*^9}, {3.831619970283124*^9, 3.8316199717486897`*^9}, {
   3.831620100017465*^9, 3.831620168039381*^9}, {3.831621723516172*^9, 
   3.83162174796346*^9}, {3.831621778070291*^9, 3.831621805828857*^9}, {
   3.83162254135847*^9, 3.8316225488354063`*^9}, {3.83162274085159*^9, 
   3.8316227508847*^9}, {3.831634411929344*^9, 3.8316344145326347`*^9}, {
   3.831634719975397*^9, 3.8316347254195766`*^9}, 3.831635160122983*^9, {
   3.831635191911471*^9, 3.831635202924403*^9}, 3.831635369299589*^9, {
   3.831635489232481*^9, 3.831635493916667*^9}, {3.831635769597659*^9, 
   3.831635779417148*^9}, 3.831636876428677*^9, {3.831638270756268*^9, 
   3.831638312329206*^9}, {3.831638379834338*^9, 3.831638394300067*^9}, {
   3.831638483602386*^9, 3.831638545783148*^9}, {3.8316386539796247`*^9, 
   3.831638658023962*^9}, {3.831639122903385*^9, 3.8316391242431097`*^9}, 
   3.831639171087305*^9, {3.831639233001214*^9, 3.831639236124838*^9}, {
   3.8316393568592863`*^9, 3.831639358700006*^9}, 3.83163939072688*^9, {
   3.8316394379025517`*^9, 3.831639461004484*^9}, {3.831639656350902*^9, 
   3.831639661136104*^9}, 3.831640074613489*^9, {3.831640414122342*^9, 
   3.8316405243025017`*^9}, {3.831640587688119*^9, 3.831640587834832*^9}, {
   3.831648126475171*^9, 3.831648183231179*^9}, {3.8316483330693083`*^9, 
   3.8316485991293097`*^9}, {3.831649017307774*^9, 3.831649026776828*^9}, 
   3.831649064108657*^9, {3.831649097263262*^9, 3.8316491846350117`*^9}, {
   3.8316492219204607`*^9, 3.831649246851462*^9}, {3.831649278152398*^9, 
   3.831649325451077*^9}, {3.8316493560190897`*^9, 3.831649377597383*^9}, {
   3.831649482260536*^9, 3.831649494689983*^9}, {3.831649536614497*^9, 
   3.8316495950630217`*^9}, {3.831649701204048*^9, 3.831649741765914*^9}, 
   3.831649771947694*^9, {3.831649804578076*^9, 3.831649855261642*^9}, {
   3.8316499516155243`*^9, 3.831649959280925*^9}, {3.831649991752118*^9, 
   3.831650003844759*^9}, {3.831650272782246*^9, 3.831650458224612*^9}, {
   3.831651080742558*^9, 3.831651177520335*^9}, {3.831651217301238*^9, 
   3.831651239610262*^9}, {3.831651272715642*^9, 3.831651338234043*^9}, {
   3.831651408718027*^9, 3.831651420647862*^9}, {3.831651481141819*^9, 
   3.831651537554555*^9}, {3.831651659232131*^9, 3.8316516773958063`*^9}, {
   3.831651728902795*^9, 3.831651743084169*^9}, {3.831652001999261*^9, 
   3.831652009553768*^9}, {3.833738287445509*^9, 3.8337382905000277`*^9}, {
   3.8337383682117643`*^9, 3.833738368275082*^9}, 3.833802146761485*^9, {
   3.8413149455398808`*^9, 3.841315031572324*^9}, {3.841315084639669*^9, 
   3.841315093052792*^9}, {3.84131524764179*^9, 3.8413153032171288`*^9}, {
   3.8413153406356277`*^9, 3.841315370717889*^9}, {3.841315589427113*^9, 
   3.841315648712516*^9}, {3.8413157669591084`*^9, 3.841315790786207*^9}, {
   3.841649057575272*^9, 3.841649175728231*^9}, {3.8416492180342216`*^9, 
   3.841649218176894*^9}, {3.841649459171536*^9, 3.841649465105298*^9}, 
   3.841649698501946*^9, 3.8416497318486223`*^9, {3.8416687351643143`*^9, 
   3.841668952795183*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"47381672-cb25-4a09-8608-bb497e6aaa95"]
}, Closed]],

Cell[CellGroupData[{

Cell["Examples", "Section",
 CellChangeTimes->{{3.8316504895181837`*^9, 3.8316504936626377`*^9}, {
  3.841315395733692*^9, 
  3.841315396757414*^9}},ExpressionUUID->"6f3fa975-0fe0-4c53-b737-\
55224c465b47"],

Cell[CellGroupData[{

Cell["Examples Summarised in Table 2", "Subsubsection",
 CellChangeTimes->{{3.841857318238867*^9, 3.841857332765738*^9}, {
  3.8418575827490253`*^9, 
  3.841857584500019*^9}},ExpressionUUID->"daa39b34-bd39-43ba-a8c6-\
8ec6bf3f434f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MagneticQuivers", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"4", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "2", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\"\<u\>\"", ",", "\"\<u\>\"", ",", "\"\<u\>\""}], "}"}], ",", 
   "True"}], "]"}]], "Input",
 CellChangeTimes->{{3.841857012144223*^9, 3.8418571406277103`*^9}, {
  3.8418573248618803`*^9, 3.841857359220561*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"5675d51f-8f82-457c-952c-6903c5d838e7"],

Cell[CellGroupData[{

Cell[BoxData["\<\"Electric quiver :\"\>"], "Print",
 CellChangeTimes->{3.841857378767159*^9, 3.841858440890752*^9, 
  3.841897120556191*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"27b48280-bca8-4ef0-99ed-e43e02cb8dcf"],

Cell[BoxData[
 GraphicsBox[
  {GrayLevel[0], DiskBox[{1, 0}, 0.15], DiskBox[{2, 0}, 0.15], 
   DiskBox[{3, 0}, 0.15], RectangleBox[{0.85, 0.85}, {1.15, 1.15}], 
   LineBox[{{1, 0}, {2, 0}}], LineBox[{{2, 0}, {3, 0}}], 
   LineBox[{{1, 0}, {1, 1}}], InsetBox["\<\"4\"\>", {1, 1.3}], 
   InsetBox["\<\"U(3)\"\>", {1, -0.3}], InsetBox["\<\"U(2)\"\>", {2, -0.3}], 
   InsetBox["\<\"U(1)\"\>", {3, -0.3}]},
  ImageSize->Small]], "Print",
 CellChangeTimes->{3.841857378767159*^9, 3.841858440890752*^9, 
  3.8418971205567904`*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"6b9218b3-7af8-44da-bad4-02be84b8f452"],

Cell[BoxData["\<\"List of magnetic quivers :\"\>"], "Print",
 CellChangeTimes->{3.841857378767159*^9, 3.841858440890752*^9, 
  3.841897120558668*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"837990e8-bcd3-47b2-9bdc-ba0e4559dfb2"],

Cell[BoxData["\<\"---------------------\"\>"], "Print",
 CellChangeTimes->{3.841857378767159*^9, 3.841858440890752*^9, 
  3.841897120561816*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"314285fa-a934-4bd3-b5a7-23cdb91dba11"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Brane Locking : \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "1", ",", "2", ",", "3"}], "}"}], "}"}]}],
  SequenceForm["Brane Locking : ", {{0, 1, 2, 3}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.841857378767159*^9, 3.841858440890752*^9, 
  3.8418971205627117`*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"44f05af2-cab2-43f9-bfac-e7abecae4113"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"Quiver\"\>", "\<\"Adjacency Matrix\"\>", "\<\"Ranks U(n)\"\>"},
    {
     GraphicsBox[
      NamespaceBox["NetworkGraphics",
       DynamicModuleBox[{Typeset`graph = HoldComplete[
         Graph[{1, 2, 3, 4}, {
          Null, SparseArray[
           Automatic, {4, 4}, 0, {
            1, {{0, 1, 2, 3, 3}, {{4}, {3}, {4}}}, {4, 1, 1}}]}, {
          VertexLabels -> {3 -> 2, 4 -> 3, 2 -> 1, 1 -> 1}, 
           VertexSize -> {4 -> Normal, 3 -> Normal, 2 -> Normal, 1 -> Normal},
            VertexStyle -> {
            1 -> RGBColor[0, 1, 1], 2 -> GrayLevel[1], 3 -> GrayLevel[1], 4 -> 
             GrayLevel[1]}, 
           VertexCoordinates -> {{
             0.128894875821556, -1.1002601595492878`}, {-2, 0}, {-1, 0}, {0, 
             0}}}]]}, 
        TagBox[GraphicsGroupBox[{
           {Hue[0.6, 0.7, 0.5], Opacity[0.7], 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{
              0.128894875821556, -1.1002601595492878`}, \
{-0.11648016482132173`, -0.5713256494628159}, {0., 0.}}], 
              0.023648791296543653`]}, 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{
              0.128894875821556, -1.1002601595492878`}, {
              0.003956598072819439, -0.5572165485716463}, {0., 0.}}], 
              0.023648791296543653`]}, 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{
              0.128894875821556, -1.1002601595492878`}, {
              0.12493827774873634`, -0.5430436109776078}, {0., 0.}}], 
              0.023648791296543653`]}, 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{
              0.128894875821556, -1.1002601595492878`}, {
              0.24537504064287913`, -0.5289345100864788}, {0., 0.}}], 
              0.023648791296543653`]}, 
            {Arrowheads[0.], 
             ArrowBox[{{-2., 0.}, {-1., 0.}}, 0.023648791296543653`]}, 
            {Arrowheads[0.], 
             ArrowBox[{{-1., 0.}, {0., 0.}}, 0.023648791296543653`]}}, 
           {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
             {RGBColor[0, 1, 1], 
              DiskBox[{0.128894875821556, -1.1002601595492878}, 
               0.023648791296543653]}, 
             InsetBox["1", 
              Offset[{2, 2}, {0.15254366711809966, -1.076611368252744}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {GrayLevel[1], DiskBox[{-2., 0.}, 0.023648791296543653]}, 
             InsetBox["1", 
              Offset[{2, 2}, {-1.9763512087034563, 0.023648791296543653}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {GrayLevel[1], DiskBox[{-1., 0.}, 0.023648791296543653]}, 
             InsetBox["2", 
              Offset[{2, 2}, {-0.9763512087034564, 0.023648791296543653}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {GrayLevel[1], DiskBox[{0., 0.}, 0.023648791296543653]}, 
             InsetBox["3", 
              Offset[{2, 2}, {0.023648791296543653, 0.023648791296543653}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}}}],
         MouseAppearanceTag["NetworkGraphics"]],
        AllowKernelInitialization->False]],
      DefaultBaseStyle->{
       "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
        Hue[0.8, 1., 0.6]},
      FormatType->TraditionalForm,
      FrameTicks->None], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0", "0", "4"},
         {"0", "0", "1", "0"},
         {"0", "1", "0", "1"},
         {"4", "0", "1", "0"}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
          "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"1"},
          {"1"},
          {"2"},
          {"3"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{3.841857378767159*^9, 3.841858440890752*^9, 
  3.8418971205852137`*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"324abb0e-70d5-4232-9cd0-d45a9cb8690c"],

Cell[BoxData["\<\"---------------------\"\>"], "Print",
 CellChangeTimes->{3.841857378767159*^9, 3.841858440890752*^9, 
  3.84189712058731*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"1c4b251d-d568-45bc-96a5-6c0b7d00f6e0"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MagneticQuivers", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"4", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "2", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\"\<s\>\"", ",", "\"\<u\>\"", ",", "\"\<u\>\""}], "}"}], ",", 
   "True"}], "]"}]], "Input",
 CellChangeTimes->{{3.841857012144223*^9, 3.8418571406277103`*^9}, {
  3.8418573248618803`*^9, 3.841857361415615*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"89647aa9-6bed-4dc3-a239-f2186f507eff"],

Cell[CellGroupData[{

Cell[BoxData["\<\"Electric quiver :\"\>"], "Print",
 CellChangeTimes->{3.8418573817548513`*^9, 3.841858440920973*^9, 
  3.841897120603899*^9},
 CellLabel->
  "During evaluation of \
In[9]:=",ExpressionUUID->"192a5338-02e0-44c3-b951-2ccbcd9317d9"],

Cell[BoxData[
 GraphicsBox[
  {GrayLevel[0], DiskBox[{1, 0}, 0.15], DiskBox[{2, 0}, 0.15], 
   DiskBox[{3, 0}, 0.15], RectangleBox[{0.85, 0.85}, {1.15, 1.15}], 
   LineBox[{{1, 0}, {2, 0}}], LineBox[{{2, 0}, {3, 0}}], 
   LineBox[{{1, 0}, {1, 1}}], InsetBox["\<\"4\"\>", {1, 1.3}], 
   InsetBox["\<\"SU(3)\"\>", {1, -0.3}], InsetBox["\<\"U(2)\"\>", {2, -0.3}], 
   InsetBox["\<\"U(1)\"\>", {3, -0.3}]},
  ImageSize->Small]], "Print",
 CellChangeTimes->{3.8418573817548513`*^9, 3.841858440920973*^9, 
  3.8418971206053343`*^9},
 CellLabel->
  "During evaluation of \
In[9]:=",ExpressionUUID->"eeb7ef4b-0d48-4673-a1df-7d5087289208"],

Cell[BoxData["\<\"List of magnetic quivers :\"\>"], "Print",
 CellChangeTimes->{3.8418573817548513`*^9, 3.841858440920973*^9, 
  3.8418971206077127`*^9},
 CellLabel->
  "During evaluation of \
In[9]:=",ExpressionUUID->"387a62d7-6315-4be8-8387-d312681aa813"],

Cell[BoxData["\<\"---------------------\"\>"], "Print",
 CellChangeTimes->{3.8418573817548513`*^9, 3.841858440920973*^9, 
  3.841897120608481*^9},
 CellLabel->
  "During evaluation of \
In[9]:=",ExpressionUUID->"0180cd12-f9f1-4300-b60c-9c1ae1b6ccb2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Brane Locking : \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "0", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "}"}]}],
  SequenceForm["Brane Locking : ", {{0}, {1, 2, 3}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.8418573817548513`*^9, 3.841858440920973*^9, 
  3.8418971206092*^9},
 CellLabel->
  "During evaluation of \
In[9]:=",ExpressionUUID->"c6e64709-b8f9-4d34-b7b0-0d99212bc88f"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"Quiver\"\>", "\<\"Adjacency Matrix\"\>", "\<\"Ranks U(n)\"\>"},
    {
     GraphicsBox[
      NamespaceBox["NetworkGraphics",
       DynamicModuleBox[{Typeset`graph = HoldComplete[
         Graph[{1, 2, 3, 4, 5}, {
          Null, SparseArray[
           Automatic, {5, 5}, 0, {
            1, {{0, 1, 2, 3, 4, 4}, {{5}, {5}, {4}, {5}}}, {1, 3, 1, 1}}]}, {
          VertexLabels -> {3 -> 1, 5 -> 3, 4 -> 2, 2 -> 1, 1 -> 1}, 
           VertexSize -> {
            4 -> Normal, 3 -> Normal, 2 -> Normal, 1 -> Normal, 5 -> Normal}, 
           VertexStyle -> {
            1 -> RGBColor[0, 1, 1], 2 -> RGBColor[0, 1, 1], 3 -> GrayLevel[1],
              4 -> GrayLevel[1], 5 -> GrayLevel[1]}, 
           VertexCoordinates -> {{
             0.34753871864898134`, -1.2650874371721903`}, {
             1.3757581807722539`, -1.2511429506324578`}, {-1, 0}, {0, 0}, {1, 
             0}}}]]}, 
        TagBox[GraphicsGroupBox[{
           {Hue[0.6, 0.7, 0.5], Opacity[0.7], 
            {Arrowheads[0.], 
             ArrowBox[{{0.34753871864898134`, -1.2650874371721903`}, {1., 
              0.}}, 0.02558907160023459]}, 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{
              1.3757581807722539`, -1.2511429506324578`}, {
              0.9821402087512383, -0.6873614313226974}, {1., 0.}}], 
              0.02558907160023459]}, 
            {Arrowheads[0.], 
             ArrowBox[{{1.3757581807722539`, -1.2511429506324578`}, {1., 0.}},
               0.02558907160023459]}, 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{
              1.3757581807722539`, -1.2511429506324578`}, {
              1.3936179720210171`, -0.5637815193099097}, {1., 0.}}], 
              0.02558907160023459]}, 
            {Arrowheads[0.], 
             ArrowBox[{{-1., 0.}, {0., 0.}}, 0.02558907160023459]}, 
            {Arrowheads[0.], 
             ArrowBox[{{0., 0.}, {1., 0.}}, 0.02558907160023459]}}, 
           {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
             {RGBColor[0, 1, 1], 
              DiskBox[{0.34753871864898134, -1.2650874371721903}, 
               0.02558907160023459]}, 
             InsetBox["1", 
              Offset[{2, 2}, {0.37312779024921594, -1.2394983655719558}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {RGBColor[0, 1, 1], 
              DiskBox[{1.3757581807722539, -1.2511429506324578}, 
               0.02558907160023459]}, 
             InsetBox["1", 
              Offset[{2, 2}, {1.4013472523724884, -1.2255538790322233}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {GrayLevel[1], DiskBox[{-1., 0.}, 0.02558907160023459]}, 
             InsetBox["1", 
              Offset[{2, 2}, {-0.9744109283997654, 0.02558907160023459}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {GrayLevel[1], DiskBox[{0., 0.}, 0.02558907160023459]}, 
             InsetBox["2", 
              Offset[{2, 2}, {0.02558907160023459, 0.02558907160023459}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {GrayLevel[1], DiskBox[{1., 0.}, 0.02558907160023459]}, 
             InsetBox["3", 
              Offset[{2, 2}, {1.0255890716002345, 0.02558907160023459}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}}}],
         MouseAppearanceTag["NetworkGraphics"]],
        AllowKernelInitialization->False]],
      DefaultBaseStyle->{
       "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
        Hue[0.8, 1., 0.6]},
      FormatType->TraditionalForm,
      FrameTicks->None], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0", "0", "0", "1"},
         {"0", "0", "0", "0", "3"},
         {"0", "0", "0", "1", "0"},
         {"0", "0", "1", "0", "1"},
         {"1", "3", "0", "1", "0"}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
          "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"1"},
          {"1"},
          {"1"},
          {"2"},
          {"3"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{3.8418573817548513`*^9, 3.841858440920973*^9, 
  3.841897120631908*^9},
 CellLabel->
  "During evaluation of \
In[9]:=",ExpressionUUID->"2e63bac4-d12a-456b-aa80-848ae99ae339"],

Cell[BoxData["\<\"---------------------\"\>"], "Print",
 CellChangeTimes->{3.8418573817548513`*^9, 3.841858440920973*^9, 
  3.841897120633945*^9},
 CellLabel->
  "During evaluation of \
In[9]:=",ExpressionUUID->"c0107297-4bcf-4468-8f06-c4ee46a0624c"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MagneticQuivers", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"4", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "2", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\"\<u\>\"", ",", "\"\<u\>\"", ",", "\"\<s\>\""}], "}"}], ",", 
   "True"}], "]"}]], "Input",
 CellChangeTimes->{{3.841857012144223*^9, 3.8418571406277103`*^9}, {
  3.8418573248618803`*^9, 3.841857363271823*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"dc0aa6bc-6ec0-429e-934b-307a27bb9141"],

Cell[CellGroupData[{

Cell[BoxData["\<\"Electric quiver :\"\>"], "Print",
 CellChangeTimes->{3.8418573837767887`*^9, 3.841858440949243*^9, 
  3.8418971206526117`*^9},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"a522dd10-88e8-4a78-a40d-7d4c9ad677d1"],

Cell[BoxData[
 GraphicsBox[
  {GrayLevel[0], DiskBox[{1, 0}, 0.15], DiskBox[{2, 0}, 0.15], 
   DiskBox[{3, 0}, 0.15], RectangleBox[{0.85, 0.85}, {1.15, 1.15}], 
   LineBox[{{1, 0}, {2, 0}}], LineBox[{{2, 0}, {3, 0}}], 
   LineBox[{{1, 0}, {1, 1}}], InsetBox["\<\"4\"\>", {1, 1.3}], 
   InsetBox["\<\"U(3)\"\>", {1, -0.3}], InsetBox["\<\"U(2)\"\>", {2, -0.3}], 
   InsetBox["\<\"SU(1)\"\>", {3, -0.3}]},
  ImageSize->Small]], "Print",
 CellChangeTimes->{3.8418573837767887`*^9, 3.841858440949243*^9, 
  3.841897120654258*^9},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"b7101fe1-c9f4-4e3e-8b34-0d5d0f9caadd"],

Cell[BoxData["\<\"List of magnetic quivers :\"\>"], "Print",
 CellChangeTimes->{3.8418573837767887`*^9, 3.841858440949243*^9, 
  3.841897120657118*^9},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"6ff675b4-bd28-42d2-8b2f-02d9bdb066cd"],

Cell[BoxData["\<\"---------------------\"\>"], "Print",
 CellChangeTimes->{3.8418573837767887`*^9, 3.841858440949243*^9, 
  3.841897120658217*^9},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"ca4cb17b-d822-48a2-8901-05054ddced88"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Brane Locking : \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", "3", "}"}]}], "}"}]}],
  SequenceForm["Brane Locking : ", {{0, 1, 2}, {3}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.8418573837767887`*^9, 3.841858440949243*^9, 
  3.841897120659073*^9},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"6c2048b0-1cb7-46f9-a96d-6d817ca1791b"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"Quiver\"\>", "\<\"Adjacency Matrix\"\>", "\<\"Ranks U(n)\"\>"},
    {
     GraphicsBox[
      NamespaceBox["NetworkGraphics",
       DynamicModuleBox[{Typeset`graph = HoldComplete[
         Graph[{1, 2, 3, 4, 5}, {
          Null, SparseArray[
           Automatic, {5, 5}, 0, {
            1, {{0, 1, 2, 3, 4, 4}, {{5}, {5}, {4}, {5}}}, {3, 1, 1, 1}}]}, {
          VertexLabels -> {3 -> 1, 5 -> 3, 4 -> 2, 2 -> 1, 1 -> 1}, 
           VertexSize -> {
            4 -> Normal, 3 -> Normal, 2 -> Normal, 1 -> Normal, 5 -> Normal}, 
           VertexStyle -> {
            1 -> RGBColor[0, 1, 1], 2 -> RGBColor[0, 1, 1], 3 -> GrayLevel[1],
              4 -> GrayLevel[1], 5 -> GrayLevel[1]}, 
           VertexCoordinates -> {{1.644645480721846, -1.613133869194297}, {
             0.17892135811975107`, -1.222030457112523}, {-1, 0}, {0, 0}, {1, 
             0}}}]]}, 
        TagBox[GraphicsGroupBox[{
           {Hue[0.6, 0.7, 0.5], Opacity[0.7], 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{
              1.644645480721846, -1.613133869194297}, {
              1.0570578016042191`, -0.9125729191153714}, {1., 0.}}], 
              0.02763576748367183]}, 
            {Arrowheads[0.], 
             ArrowBox[{{1.644645480721846, -1.613133869194297}, {1., 0.}}, 
              0.02763576748367183]}, 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{
              1.644645480721846, -1.613133869194297}, {
              1.5875876791176278`, -0.7005609500790831}, {1., 0.}}], 
              0.02763576748367183]}, 
            {Arrowheads[0.], 
             ArrowBox[{{0.17892135811975107`, -1.222030457112523}, {1., 0.}}, 
              0.02763576748367183]}, 
            {Arrowheads[0.], 
             ArrowBox[{{-1., 0.}, {0., 0.}}, 0.02763576748367183]}, 
            {Arrowheads[0.], 
             ArrowBox[{{0., 0.}, {1., 0.}}, 0.02763576748367183]}}, 
           {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
             {RGBColor[0, 1, 1], 
              DiskBox[{1.644645480721846, -1.613133869194297}, 
               0.02763576748367183]}, 
             InsetBox["1", 
              Offset[{2, 2}, {1.6722812482055178, -1.585498101710625}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {RGBColor[0, 1, 1], 
              DiskBox[{0.17892135811975107, -1.222030457112523}, 
               0.02763576748367183]}, 
             InsetBox["1", 
              Offset[{2, 2}, {0.2065571256034229, -1.194394689628851}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {GrayLevel[1], DiskBox[{-1., 0.}, 0.02763576748367183]}, 
             InsetBox["1", 
              Offset[{2, 2}, {-0.9723642325163282, 0.02763576748367183}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {GrayLevel[1], DiskBox[{0., 0.}, 0.02763576748367183]}, 
             InsetBox["2", 
              Offset[{2, 2}, {0.02763576748367183, 0.02763576748367183}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {GrayLevel[1], DiskBox[{1., 0.}, 0.02763576748367183]}, 
             InsetBox["3", 
              Offset[{2, 2}, {1.0276357674836718, 0.02763576748367183}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}}}],
         MouseAppearanceTag["NetworkGraphics"]],
        AllowKernelInitialization->False]],
      DefaultBaseStyle->{
       "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
        Hue[0.8, 1., 0.6]},
      FormatType->TraditionalForm,
      FrameTicks->None], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0", "0", "0", "3"},
         {"0", "0", "0", "0", "1"},
         {"0", "0", "0", "1", "0"},
         {"0", "0", "1", "0", "1"},
         {"3", "1", "0", "1", "0"}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
          "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"1"},
          {"1"},
          {"1"},
          {"2"},
          {"3"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{3.8418573837767887`*^9, 3.841858440949243*^9, 
  3.841897120678956*^9},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"b23d5cf8-be4e-423e-a714-20965add3d28"],

Cell[BoxData["\<\"---------------------\"\>"], "Print",
 CellChangeTimes->{3.8418573837767887`*^9, 3.841858440949243*^9, 
  3.841897120681003*^9},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"92116f2f-a053-45ee-8648-2faa80065f13"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MagneticQuivers", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"4", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "2", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\"\<u\>\"", ",", "\"\<s\>\"", ",", "\"\<u\>\""}], "}"}], ",", 
   "True"}], "]"}]], "Input",
 CellChangeTimes->{{3.841857012144223*^9, 3.8418571406277103`*^9}, {
  3.8418573248618803`*^9, 3.841857365302916*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"6c845712-130d-43a8-b1c6-54679dccddcf"],

Cell[CellGroupData[{

Cell[BoxData["\<\"Electric quiver :\"\>"], "Print",
 CellChangeTimes->{3.84185738607213*^9, 3.841858440977778*^9, 
  3.84189712069592*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"89161ee4-b40a-4814-b224-bfb01d4ae8e7"],

Cell[BoxData[
 GraphicsBox[
  {GrayLevel[0], DiskBox[{1, 0}, 0.15], DiskBox[{2, 0}, 0.15], 
   DiskBox[{3, 0}, 0.15], RectangleBox[{0.85, 0.85}, {1.15, 1.15}], 
   LineBox[{{1, 0}, {2, 0}}], LineBox[{{2, 0}, {3, 0}}], 
   LineBox[{{1, 0}, {1, 1}}], InsetBox["\<\"4\"\>", {1, 1.3}], 
   InsetBox["\<\"U(3)\"\>", {1, -0.3}], InsetBox["\<\"SU(2)\"\>", {2, -0.3}], 
   InsetBox["\<\"U(1)\"\>", {3, -0.3}]},
  ImageSize->Small]], "Print",
 CellChangeTimes->{3.84185738607213*^9, 3.841858440977778*^9, 
  3.8418971206974277`*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"35df0bc4-7dc9-4697-adf1-c519ff9f6c00"],

Cell[BoxData["\<\"List of magnetic quivers :\"\>"], "Print",
 CellChangeTimes->{3.84185738607213*^9, 3.841858440977778*^9, 
  3.8418971206996813`*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"fa180b9d-4f01-443b-8ff2-515d35a8f771"],

Cell[BoxData["\<\"---------------------\"\>"], "Print",
 CellChangeTimes->{3.84185738607213*^9, 3.841858440977778*^9, 
  3.8418971207004223`*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"f3737950-8c58-4f0e-b9cf-61e319384dc6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Brane Locking : \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "3"}], "}"}]}], "}"}]}],
  SequenceForm["Brane Locking : ", {{0, 1}, {2, 3}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.84185738607213*^9, 3.841858440977778*^9, 
  3.841897120701757*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"ef736b0a-6c13-4c04-8c3b-e9834689cda3"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"Quiver\"\>", "\<\"Adjacency Matrix\"\>", "\<\"Ranks U(n)\"\>"},
    {
     GraphicsBox[
      NamespaceBox["NetworkGraphics",
       DynamicModuleBox[{Typeset`graph = HoldComplete[
         Graph[{1, 2, 3, 4, 5}, {
          Null, SparseArray[
           Automatic, {5, 5}, 0, {
            1, {{0, 1, 2, 3, 4, 4}, {{5}, {5}, {4}, {5}}}, {2, 2, 1, 1}}]}, {
          VertexLabels -> {3 -> 1, 5 -> 3, 4 -> 2, 2 -> 1, 1 -> 1}, 
           VertexSize -> {
            4 -> Normal, 3 -> Normal, 2 -> Normal, 1 -> Normal, 5 -> Normal}, 
           VertexStyle -> {
            1 -> RGBColor[0, 1, 1], 2 -> RGBColor[0, 1, 1], 3 -> GrayLevel[1],
              4 -> GrayLevel[1], 5 -> GrayLevel[1]}, 
           VertexCoordinates -> {{
             1.2713328503587964`, -1.2199191825350526`}, {
             1.5534017193634404`, -1.1864853563193096`}, {-1, 0}, {0, 0}, {1, 
             0}}}]]}, 
        TagBox[GraphicsGroupBox[{
           {Hue[0.6, 0.7, 0.5], Opacity[0.7], 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{
              1.2713328503587964`, -1.2199191825350526`}, {
              0.9350620033003204, -0.6545777679160586}, {1., 0.}}], 
              0.026948836032440734`]}, 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{
              1.2713328503587964`, -1.2199191825350526`}, {
              1.3362708470584796`, -0.5653414146191861}, {1., 0.}}], 
              0.026948836032440734`]}, 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{
              1.5534017193634404`, -1.1864853563193096`}, {
              1.0815943211667505`, -0.6842444703842046}, {1., 0.}}], 
              0.026948836032440734`]}, 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{
              1.5534017193634404`, -1.1864853563193096`}, {
              1.471807398196694, -0.5022408859351585}, {1., 0.}}], 
              0.026948836032440734`]}, 
            {Arrowheads[0.], 
             ArrowBox[{{-1., 0.}, {0., 0.}}, 0.026948836032440734`]}, 
            {Arrowheads[0.], 
             ArrowBox[{{0., 0.}, {1., 0.}}, 0.026948836032440734`]}}, 
           {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
             {RGBColor[0, 1, 1], 
              DiskBox[{1.2713328503587964, -1.2199191825350526}, 
               0.026948836032440734]}, 
             InsetBox["1", 
              Offset[{2, 2}, {1.2982816863912372, -1.1929703465026118}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {RGBColor[0, 1, 1], 
              DiskBox[{1.5534017193634404, -1.1864853563193096}, 
               0.026948836032440734]}, 
             InsetBox["1", 
              Offset[{2, 2}, {1.5803505553958812, -1.1595365202868688}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {GrayLevel[1], DiskBox[{-1., 0.}, 0.026948836032440734]}, 
             InsetBox["1", 
              Offset[{2, 2}, {-0.9730511639675593, 0.026948836032440734}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {GrayLevel[1], DiskBox[{0., 0.}, 0.026948836032440734]}, 
             InsetBox["2", 
              Offset[{2, 2}, {0.026948836032440734, 0.026948836032440734}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {GrayLevel[1], DiskBox[{1., 0.}, 0.026948836032440734]}, 
             InsetBox["3", 
              Offset[{2, 2}, {1.0269488360324408, 0.026948836032440734}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}}}],
         MouseAppearanceTag["NetworkGraphics"]],
        AllowKernelInitialization->False]],
      DefaultBaseStyle->{
       "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
        Hue[0.8, 1., 0.6]},
      FormatType->TraditionalForm,
      FrameTicks->None], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0", "0", "0", "2"},
         {"0", "0", "0", "0", "2"},
         {"0", "0", "0", "1", "0"},
         {"0", "0", "1", "0", "1"},
         {"2", "2", "0", "1", "0"}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
          "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"1"},
          {"1"},
          {"1"},
          {"2"},
          {"3"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{3.84185738607213*^9, 3.841858440977778*^9, 
  3.841897120721299*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"fa04dd79-fb09-4651-91e0-41f81ec13802"],

Cell[BoxData["\<\"---------------------\"\>"], "Print",
 CellChangeTimes->{3.84185738607213*^9, 3.841858440977778*^9, 
  3.841897120725233*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"fc134e36-2e8a-4828-98e2-dffaee224ba3"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MagneticQuivers", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"4", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "2", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\"\<s\>\"", ",", "\"\<s\>\"", ",", "\"\<u\>\""}], "}"}], ",", 
   "True"}], "]"}]], "Input",
 CellChangeTimes->{{3.841857012144223*^9, 3.8418571406277103`*^9}, {
  3.8418573248618803`*^9, 3.841857366915648*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"94284f0a-5469-47d5-b395-b59f04b2872d"],

Cell[CellGroupData[{

Cell[BoxData["\<\"Electric quiver :\"\>"], "Print",
 CellChangeTimes->{3.8418573880184803`*^9, 3.841858441012534*^9, 
  3.8418971207440987`*^9},
 CellLabel->
  "During evaluation of \
In[12]:=",ExpressionUUID->"c8ced2d6-61f5-45f8-8de4-4b05c58cee20"],

Cell[BoxData[
 GraphicsBox[
  {GrayLevel[0], DiskBox[{1, 0}, 0.15], DiskBox[{2, 0}, 0.15], 
   DiskBox[{3, 0}, 0.15], RectangleBox[{0.85, 0.85}, {1.15, 1.15}], 
   LineBox[{{1, 0}, {2, 0}}], LineBox[{{2, 0}, {3, 0}}], 
   LineBox[{{1, 0}, {1, 1}}], InsetBox["\<\"4\"\>", {1, 1.3}], 
   InsetBox["\<\"SU(3)\"\>", {1, -0.3}], InsetBox["\<\"SU(2)\"\>", {2, -0.3}],
    InsetBox["\<\"U(1)\"\>", {3, -0.3}]},
  ImageSize->Small]], "Print",
 CellChangeTimes->{3.8418573880184803`*^9, 3.841858441012534*^9, 
  3.8418971207458477`*^9},
 CellLabel->
  "During evaluation of \
In[12]:=",ExpressionUUID->"0a9d3e29-4975-423e-99e6-fd1463c137ad"],

Cell[BoxData["\<\"List of magnetic quivers :\"\>"], "Print",
 CellChangeTimes->{3.8418573880184803`*^9, 3.841858441012534*^9, 
  3.841897120748405*^9},
 CellLabel->
  "During evaluation of \
In[12]:=",ExpressionUUID->"c7cb28d7-d4cb-49d8-8015-28a5b6db1b19"],

Cell[BoxData["\<\"---------------------\"\>"], "Print",
 CellChangeTimes->{3.8418573880184803`*^9, 3.841858441012534*^9, 
  3.8418971207494297`*^9},
 CellLabel->
  "During evaluation of \
In[12]:=",ExpressionUUID->"dd8d5e5d-95c7-48b8-a538-749635d3ae4a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Brane Locking : \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "0", "}"}], ",", 
     RowBox[{"{", "1", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "3"}], "}"}]}], "}"}]}],
  SequenceForm["Brane Locking : ", {{0}, {1}, {2, 3}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.8418573880184803`*^9, 3.841858441012534*^9, 
  3.841897120750492*^9},
 CellLabel->
  "During evaluation of \
In[12]:=",ExpressionUUID->"1f881033-b5f0-47b5-ad86-18e902179b76"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"Quiver\"\>", "\<\"Adjacency Matrix\"\>", "\<\"Ranks U(n)\"\>"},
    {
     GraphicsBox[
      NamespaceBox["NetworkGraphics",
       DynamicModuleBox[{Typeset`graph = HoldComplete[
         Graph[{1, 2, 3, 4, 5, 6}, {
          Null, SparseArray[
           Automatic, {6, 6}, 0, {
            1, {{0, 1, 2, 3, 4, 5, 5}, {{6}, {6}, {6}, {5}, {6}}}, {1, 1, 2, 
             1, 1}}]}, {
          VertexLabels -> {6 -> 3, 3 -> 1, 5 -> 2, 4 -> 1, 2 -> 1, 1 -> 1}, 
           VertexSize -> {
            6 -> Normal, 4 -> Normal, 3 -> Normal, 2 -> Normal, 1 -> Normal, 
             5 -> Normal}, 
           VertexStyle -> {
            6 -> GrayLevel[1], 1 -> RGBColor[0, 1, 1], 2 -> RGBColor[0, 1, 1],
              3 -> RGBColor[0, 1, 1], 4 -> GrayLevel[1], 5 -> GrayLevel[1]}, 
           VertexCoordinates -> {{
             1.3033649890973265`, -1.2245696141294184`}, {
             2.000322411035047, -1.4401832468131115`}, {
             1.1985757044485124`, -1.3202347343671286`}, {0, 0}, {1, 0}, {2, 
             0}}}]]}, 
        TagBox[GraphicsGroupBox[{
           {Hue[0.6, 0.7, 0.5], Opacity[0.7], 
            {Arrowheads[0.], 
             ArrowBox[{{1.3033649890973265`, -1.2245696141294184`}, {2., 0.}},
               0.02261408093159345]}, 
            {Arrowheads[0.], 
             ArrowBox[{{2.000322411035047, -1.4401832468131115`}, {2., 0.}}, 
              0.02261408093159345]}, 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{
              1.1985757044485124`, -1.3202347343671286`}, {
              1.3821874660478206`, -0.5283305572123058}, {2., 0.}}], 
              0.02261408093159345]}, 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{
              1.1985757044485124`, -1.3202347343671286`}, {
              1.8163882384006886`, -0.7919041771546158}, {2., 0.}}], 
              0.02261408093159345]}, 
            {Arrowheads[0.], 
             ArrowBox[{{0., 0.}, {1., 0.}}, 0.02261408093159345]}, 
            {Arrowheads[0.], 
             ArrowBox[{{1., 0.}, {2., 0.}}, 0.02261408093159345]}}, 
           {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
             {RGBColor[0, 1, 1], 
              DiskBox[{1.3033649890973265, -1.2245696141294184}, 
               0.02261408093159345]}, 
             InsetBox["1", 
              Offset[{2, 2}, {1.3259790700289198, -1.2019555331978249}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {RGBColor[0, 1, 1], 
              DiskBox[{2.000322411035047, -1.4401832468131115}, 
               0.02261408093159345]}, 
             InsetBox["1", 
              Offset[{2, 2}, {2.0229364919666404, -1.4175691658815182}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {RGBColor[0, 1, 1], 
              DiskBox[{1.1985757044485124, -1.3202347343671286}, 
               0.02261408093159345]}, 
             InsetBox["1", 
              Offset[{2, 2}, {1.2211897853801057, -1.2976206534355352}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {GrayLevel[1], DiskBox[{0., 0.}, 0.02261408093159345]}, 
             InsetBox["1", 
              Offset[{2, 2}, {0.02261408093159345, 0.02261408093159345}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {GrayLevel[1], DiskBox[{1., 0.}, 0.02261408093159345]}, 
             InsetBox["2", 
              Offset[{2, 2}, {1.0226140809315933, 0.02261408093159345}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {GrayLevel[1], DiskBox[{2., 0.}, 0.02261408093159345]}, 
             InsetBox["3", 
              Offset[{2, 2}, {2.0226140809315933, 0.02261408093159345}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}}}],
         MouseAppearanceTag["NetworkGraphics"]],
        AllowKernelInitialization->False]],
      DefaultBaseStyle->{
       "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
        Hue[0.8, 1., 0.6]},
      FormatType->TraditionalForm,
      FrameTicks->None], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0", "0", "0", "0", "1"},
         {"0", "0", "0", "0", "0", "1"},
         {"0", "0", "0", "0", "0", "2"},
         {"0", "0", "0", "0", "1", "0"},
         {"0", "0", "0", "1", "0", "1"},
         {"1", "1", "2", "0", "1", "0"}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
          "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"1"},
          {"1"},
          {"1"},
          {"1"},
          {"2"},
          {"3"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{3.8418573880184803`*^9, 3.841858441012534*^9, 
  3.841897120776379*^9},
 CellLabel->
  "During evaluation of \
In[12]:=",ExpressionUUID->"d66ef4e2-9db5-4e89-a3d1-0974efc2df19"],

Cell[BoxData["\<\"---------------------\"\>"], "Print",
 CellChangeTimes->{3.8418573880184803`*^9, 3.841858441012534*^9, 
  3.8418971207794313`*^9},
 CellLabel->
  "During evaluation of \
In[12]:=",ExpressionUUID->"3f2b9bfe-caf5-4f38-8030-5c63d08b5c70"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MagneticQuivers", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"4", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "2", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\"\<s\>\"", ",", "\"\<u\>\"", ",", "\"\<s\>\""}], "}"}], ",", 
   "True"}], "]"}]], "Input",
 CellChangeTimes->{{3.841857012144223*^9, 3.8418571406277103`*^9}, {
  3.8418573248618803`*^9, 3.841857368428927*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"f300cdd2-87d9-415c-819c-31dd9aa07e8d"],

Cell[CellGroupData[{

Cell[BoxData["\<\"Electric quiver :\"\>"], "Print",
 CellChangeTimes->{3.841857389621299*^9, 3.841858441048855*^9, 
  3.8418971207976007`*^9},
 CellLabel->
  "During evaluation of \
In[13]:=",ExpressionUUID->"f195be8f-6e37-4f0c-871c-015bfa25965e"],

Cell[BoxData[
 GraphicsBox[
  {GrayLevel[0], DiskBox[{1, 0}, 0.15], DiskBox[{2, 0}, 0.15], 
   DiskBox[{3, 0}, 0.15], RectangleBox[{0.85, 0.85}, {1.15, 1.15}], 
   LineBox[{{1, 0}, {2, 0}}], LineBox[{{2, 0}, {3, 0}}], 
   LineBox[{{1, 0}, {1, 1}}], InsetBox["\<\"4\"\>", {1, 1.3}], 
   InsetBox["\<\"SU(3)\"\>", {1, -0.3}], InsetBox["\<\"U(2)\"\>", {2, -0.3}], 
   InsetBox["\<\"SU(1)\"\>", {3, -0.3}]},
  ImageSize->Small]], "Print",
 CellChangeTimes->{3.841857389621299*^9, 3.841858441048855*^9, 
  3.841897120799214*^9},
 CellLabel->
  "During evaluation of \
In[13]:=",ExpressionUUID->"25b734bb-e66d-442b-ba20-13cc20880c89"],

Cell[BoxData["\<\"List of magnetic quivers :\"\>"], "Print",
 CellChangeTimes->{3.841857389621299*^9, 3.841858441048855*^9, 
  3.841897120801365*^9},
 CellLabel->
  "During evaluation of \
In[13]:=",ExpressionUUID->"0cd7bf67-90ed-48c8-950f-10398dbf9137"],

Cell[BoxData["\<\"---------------------\"\>"], "Print",
 CellChangeTimes->{3.841857389621299*^9, 3.841858441048855*^9, 
  3.841897120802294*^9},
 CellLabel->
  "During evaluation of \
In[13]:=",ExpressionUUID->"db7df157-b207-41f8-9f74-491388ab1208"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Brane Locking : \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "0", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", "3", "}"}]}], "}"}]}],
  SequenceForm["Brane Locking : ", {{0}, {1, 2}, {3}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.841857389621299*^9, 3.841858441048855*^9, 
  3.841897120803256*^9},
 CellLabel->
  "During evaluation of \
In[13]:=",ExpressionUUID->"85e76211-bf0e-4ec0-bf80-2c73fa0ae5f5"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"Quiver\"\>", "\<\"Adjacency Matrix\"\>", "\<\"Ranks U(n)\"\>"},
    {
     GraphicsBox[
      NamespaceBox["NetworkGraphics",
       DynamicModuleBox[{Typeset`graph = HoldComplete[
         Graph[{1, 2, 3, 4, 5, 6}, {
          Null, SparseArray[
           Automatic, {6, 6}, 0, {
            1, {{0, 1, 2, 3, 4, 5, 5}, {{6}, {6}, {6}, {5}, {6}}}, {1, 2, 1, 
             1, 1}}]}, {
          VertexLabels -> {6 -> 3, 3 -> 1, 5 -> 2, 4 -> 1, 2 -> 1, 1 -> 1}, 
           VertexSize -> {
            6 -> Normal, 4 -> Normal, 3 -> Normal, 2 -> Normal, 1 -> Normal, 
             5 -> Normal}, 
           VertexStyle -> {
            6 -> GrayLevel[1], 1 -> RGBColor[0, 1, 1], 2 -> RGBColor[0, 1, 1],
              3 -> RGBColor[0, 1, 1], 4 -> GrayLevel[1], 5 -> GrayLevel[1]}, 
           VertexCoordinates -> {{1.3888048046176422`, -1.397669822713742}, {
             2.553976033050802, -1.9379570433127207`}, {
             1.180518714720765, -1.7699108353970077`}, {0, 0}, {1, 0}, {2, 
             0}}}]]}, 
        TagBox[GraphicsGroupBox[{
           {Hue[0.6, 0.7, 0.5], Opacity[0.7], 
            {Arrowheads[0.], 
             ArrowBox[{{1.3888048046176422`, -1.397669822713742}, {2., 0.}}, 
              0.026953183889701554`]}, 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{
              2.553976033050802, -1.9379570433127207`}, {
              1.9583089123142756`, -1.0600747544527709`}, {2., 0.}}], 
              0.026953183889701554`]}, 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{
              2.553976033050802, -1.9379570433127207`}, {
              2.595667120736534, -0.8778822888599845}, {2., 0.}}], 
              0.026953183889701554`]}, 
            {Arrowheads[0.], 
             ArrowBox[{{1.180518714720765, -1.7699108353970077`}, {2., 0.}}, 
              0.026953183889701554`]}, 
            {Arrowheads[0.], 
             ArrowBox[{{0., 0.}, {1., 0.}}, 0.026953183889701554`]}, 
            {Arrowheads[0.], 
             ArrowBox[{{1., 0.}, {2., 0.}}, 0.026953183889701554`]}}, 
           {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
             {RGBColor[0, 1, 1], 
              DiskBox[{1.3888048046176422, -1.397669822713742}, 
               0.026953183889701554]}, 
             InsetBox["1", 
              Offset[{2, 2}, {1.4157579885073437, -1.3707166388240406}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {RGBColor[0, 1, 1], 
              DiskBox[{2.553976033050802, -1.9379570433127207}, 
               0.026953183889701554]}, 
             InsetBox["1", 
              Offset[{2, 2}, {2.5809292169405036, -1.9110038594230192}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {RGBColor[0, 1, 1], 
              DiskBox[{1.180518714720765, -1.7699108353970077}, 
               0.026953183889701554]}, 
             InsetBox["1", 
              Offset[{2, 2}, {1.2074718986104664, -1.7429576515073062}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {GrayLevel[1], DiskBox[{0., 0.}, 0.026953183889701554]}, 
             InsetBox["1", 
              Offset[{2, 2}, {0.026953183889701554, 0.026953183889701554}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {GrayLevel[1], DiskBox[{1., 0.}, 0.026953183889701554]}, 
             InsetBox["2", 
              Offset[{2, 2}, {1.0269531838897015, 0.026953183889701554}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {GrayLevel[1], DiskBox[{2., 0.}, 0.026953183889701554]}, 
             InsetBox["3", 
              Offset[{2, 2}, {2.0269531838897015, 0.026953183889701554}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}}}],
         MouseAppearanceTag["NetworkGraphics"]],
        AllowKernelInitialization->False]],
      DefaultBaseStyle->{
       "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
        Hue[0.8, 1., 0.6]},
      FormatType->TraditionalForm,
      FrameTicks->None], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0", "0", "0", "0", "1"},
         {"0", "0", "0", "0", "0", "2"},
         {"0", "0", "0", "0", "0", "1"},
         {"0", "0", "0", "0", "1", "0"},
         {"0", "0", "0", "1", "0", "1"},
         {"1", "2", "1", "0", "1", "0"}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
          "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"1"},
          {"1"},
          {"1"},
          {"1"},
          {"2"},
          {"3"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{3.841857389621299*^9, 3.841858441048855*^9, 
  3.841897120829556*^9},
 CellLabel->
  "During evaluation of \
In[13]:=",ExpressionUUID->"f3627f02-dd41-4e0b-94aa-69f05b1b068f"],

Cell[BoxData["\<\"---------------------\"\>"], "Print",
 CellChangeTimes->{3.841857389621299*^9, 3.841858441048855*^9, 
  3.8418971208324213`*^9},
 CellLabel->
  "During evaluation of \
In[13]:=",ExpressionUUID->"b9b7e4ad-2b97-4dc7-9271-33c1bde5a2f8"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MagneticQuivers", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"4", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "2", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\"\<u\>\"", ",", "\"\<s\>\"", ",", "\"\<s\>\""}], "}"}], ",", 
   "True"}], "]"}]], "Input",
 CellChangeTimes->{{3.841857012144223*^9, 3.8418571406277103`*^9}, {
  3.8418573248618803`*^9, 3.8418573700143948`*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"a4187626-acfe-48cc-b858-282bbfffdb88"],

Cell[CellGroupData[{

Cell[BoxData["\<\"Electric quiver :\"\>"], "Print",
 CellChangeTimes->{3.8418573911190643`*^9, 3.841858441084325*^9, 
  3.841897120852118*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"d82f6115-fb1e-4720-81f9-ce93a2745ea7"],

Cell[BoxData[
 GraphicsBox[
  {GrayLevel[0], DiskBox[{1, 0}, 0.15], DiskBox[{2, 0}, 0.15], 
   DiskBox[{3, 0}, 0.15], RectangleBox[{0.85, 0.85}, {1.15, 1.15}], 
   LineBox[{{1, 0}, {2, 0}}], LineBox[{{2, 0}, {3, 0}}], 
   LineBox[{{1, 0}, {1, 1}}], InsetBox["\<\"4\"\>", {1, 1.3}], 
   InsetBox["\<\"U(3)\"\>", {1, -0.3}], InsetBox["\<\"SU(2)\"\>", {2, -0.3}], 
   InsetBox["\<\"SU(1)\"\>", {3, -0.3}]},
  ImageSize->Small]], "Print",
 CellChangeTimes->{3.8418573911190643`*^9, 3.841858441084325*^9, 
  3.841897120853778*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"0256e3a2-7d8e-4346-81c8-053913b76660"],

Cell[BoxData["\<\"List of magnetic quivers :\"\>"], "Print",
 CellChangeTimes->{3.8418573911190643`*^9, 3.841858441084325*^9, 
  3.84189712085719*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"f17f9d84-11cd-466c-a51d-e126f2c72f33"],

Cell[BoxData["\<\"---------------------\"\>"], "Print",
 CellChangeTimes->{3.8418573911190643`*^9, 3.841858441084325*^9, 
  3.841897120859448*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"7ccf19fc-d3f8-4e3b-bee1-8003e64ce029"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Brane Locking : \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", "2", "}"}], ",", 
     RowBox[{"{", "3", "}"}]}], "}"}]}],
  SequenceForm["Brane Locking : ", {{0, 1}, {2}, {3}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.8418573911190643`*^9, 3.841858441084325*^9, 
  3.8418971208609753`*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"57cf44b6-d548-4f01-b9ce-5eb032a0b68f"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"Quiver\"\>", "\<\"Adjacency Matrix\"\>", "\<\"Ranks U(n)\"\>"},
    {
     GraphicsBox[
      NamespaceBox["NetworkGraphics",
       DynamicModuleBox[{Typeset`graph = HoldComplete[
         Graph[{1, 2, 3, 4, 5, 6}, {
          Null, SparseArray[
           Automatic, {6, 6}, 0, {
            1, {{0, 1, 2, 3, 4, 5, 5}, {{6}, {6}, {6}, {5}, {6}}}, {2, 1, 1, 
             1, 1}}]}, {
          VertexLabels -> {6 -> 3, 3 -> 1, 5 -> 2, 4 -> 1, 2 -> 1, 1 -> 1}, 
           VertexSize -> {
            6 -> Normal, 4 -> Normal, 3 -> Normal, 2 -> Normal, 1 -> Normal, 
             5 -> Normal}, 
           VertexStyle -> {
            6 -> GrayLevel[1], 1 -> RGBColor[0, 1, 1], 2 -> RGBColor[0, 1, 1],
              3 -> RGBColor[0, 1, 1], 4 -> GrayLevel[1], 5 -> GrayLevel[1]}, 
           VertexCoordinates -> {{
             1.3335497604482418`, -1.5396643378942318`}, {
             1.697371399962901, -1.1461587519257748`}, {
             2.797115444405717, -1.7454682926576788`}, {0, 0}, {1, 0}, {2, 
             0}}}]]}, 
        TagBox[GraphicsGroupBox[{
           {Hue[0.6, 0.7, 0.5], Opacity[0.7], 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{
              1.3335497604482418`, -1.5396643378942318`}, {
              1.4135913260895963`, -0.6602405935948462}, {2., 0.}}], 
              0.02876668459162575]}, 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{
              1.3335497604482418`, -1.5396643378942318`}, {
              1.9199584343586502`, -0.8794237442995463}, {2., 0.}}], 
              0.02876668459162575]}, 
            {Arrowheads[0.], 
             ArrowBox[{{1.697371399962901, -1.1461587519257748`}, {2., 0.}}, 
              0.02876668459162575]}, 
            {Arrowheads[0.], 
             ArrowBox[{{2.797115444405717, -1.7454682926576788`}, {2., 0.}}, 
              0.02876668459162575]}, 
            {Arrowheads[0.], 
             ArrowBox[{{0., 0.}, {1., 0.}}, 0.02876668459162575]}, 
            {Arrowheads[0.], 
             ArrowBox[{{1., 0.}, {2., 0.}}, 0.02876668459162575]}}, 
           {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
             {RGBColor[0, 1, 1], 
              DiskBox[{1.3335497604482418, -1.5396643378942318}, 
               0.02876668459162575]}, 
             InsetBox["1", 
              Offset[{2, 2}, {1.3623164450398675, -1.5108976533026062}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {RGBColor[0, 1, 1], 
              DiskBox[{1.697371399962901, -1.1461587519257748}, 
               0.02876668459162575]}, 
             InsetBox["1", 
              Offset[{2, 2}, {1.7261380845545267, -1.117392067334149}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {RGBColor[0, 1, 1], 
              DiskBox[{2.797115444405717, -1.7454682926576788}, 
               0.02876668459162575]}, 
             InsetBox["1", 
              Offset[{2, 2}, {2.8258821289973426, -1.716701608066053}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {GrayLevel[1], DiskBox[{0., 0.}, 0.02876668459162575]}, 
             InsetBox["1", 
              Offset[{2, 2}, {0.02876668459162575, 0.02876668459162575}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {GrayLevel[1], DiskBox[{1., 0.}, 0.02876668459162575]}, 
             InsetBox["2", 
              Offset[{2, 2}, {1.0287666845916257, 0.02876668459162575}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {GrayLevel[1], DiskBox[{2., 0.}, 0.02876668459162575]}, 
             InsetBox["3", 
              Offset[{2, 2}, {2.0287666845916257, 0.02876668459162575}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}}}],
         MouseAppearanceTag["NetworkGraphics"]],
        AllowKernelInitialization->False]],
      DefaultBaseStyle->{
       "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
        Hue[0.8, 1., 0.6]},
      FormatType->TraditionalForm,
      FrameTicks->None], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0", "0", "0", "0", "2"},
         {"0", "0", "0", "0", "0", "1"},
         {"0", "0", "0", "0", "0", "1"},
         {"0", "0", "0", "0", "1", "0"},
         {"0", "0", "0", "1", "0", "1"},
         {"2", "1", "1", "0", "1", "0"}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
          "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"1"},
          {"1"},
          {"1"},
          {"1"},
          {"2"},
          {"3"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{3.8418573911190643`*^9, 3.841858441084325*^9, 
  3.841897120887342*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"4cbbeb48-c3be-4781-b22c-72ffc11f75d5"],

Cell[BoxData["\<\"---------------------\"\>"], "Print",
 CellChangeTimes->{3.8418573911190643`*^9, 3.841858441084325*^9, 
  3.8418971208906918`*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"c23fa80c-eb2a-43e0-9afb-4d6fca187ace"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MagneticQuivers", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"4", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "2", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\"\<s\>\"", ",", "\"\<s\>\"", ",", "\"\<s\>\""}], "}"}], ",", 
   "True"}], "]"}]], "Input",
 CellChangeTimes->{{3.841857012144223*^9, 3.8418571406277103`*^9}, {
  3.8418573248618803`*^9, 3.84185737149964*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"ea910883-cbdb-474b-bd82-d533a1cb5c90"],

Cell[CellGroupData[{

Cell[BoxData["\<\"Electric quiver :\"\>"], "Print",
 CellChangeTimes->{3.841857392883956*^9, 3.8418584411417627`*^9, 
  3.841897120945793*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"705a8c3e-9732-4c1a-a3e7-91676e54410d"],

Cell[BoxData[
 GraphicsBox[
  {GrayLevel[0], DiskBox[{1, 0}, 0.15], DiskBox[{2, 0}, 0.15], 
   DiskBox[{3, 0}, 0.15], RectangleBox[{0.85, 0.85}, {1.15, 1.15}], 
   LineBox[{{1, 0}, {2, 0}}], LineBox[{{2, 0}, {3, 0}}], 
   LineBox[{{1, 0}, {1, 1}}], InsetBox["\<\"4\"\>", {1, 1.3}], 
   InsetBox["\<\"SU(3)\"\>", {1, -0.3}], InsetBox["\<\"SU(2)\"\>", {2, -0.3}],
    InsetBox["\<\"SU(1)\"\>", {3, -0.3}]},
  ImageSize->Small]], "Print",
 CellChangeTimes->{3.841857392883956*^9, 3.8418584411417627`*^9, 
  3.841897120947516*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"a576e7b1-0026-4def-ab04-617cf86bd650"],

Cell[BoxData["\<\"List of magnetic quivers :\"\>"], "Print",
 CellChangeTimes->{3.841857392883956*^9, 3.8418584411417627`*^9, 
  3.841897120949526*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"16236e32-df18-4ea6-803e-47997ec086a6"],

Cell[BoxData["\<\"---------------------\"\>"], "Print",
 CellChangeTimes->{3.841857392883956*^9, 3.8418584411417627`*^9, 
  3.841897120950315*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"3abb2927-fb5d-41db-875b-4386e88d4a44"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Brane Locking : \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "0", "}"}], ",", 
     RowBox[{"{", "1", "}"}], ",", 
     RowBox[{"{", "2", "}"}], ",", 
     RowBox[{"{", "3", "}"}]}], "}"}]}],
  SequenceForm["Brane Locking : ", {{0}, {1}, {2}, {3}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.841857392883956*^9, 3.8418584411417627`*^9, 
  3.841897120951171*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"ed524258-87c4-431a-9cff-99a75111bb19"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"Quiver\"\>", "\<\"Adjacency Matrix\"\>", "\<\"Ranks U(n)\"\>"},
    {
     GraphicsBox[
      NamespaceBox["NetworkGraphics",
       DynamicModuleBox[{Typeset`graph = HoldComplete[
         Graph[{1, 2, 3, 4, 5, 6, 7}, {Null, 
           SparseArray[
           Automatic, {7, 7}, 0, {
            1, {{0, 1, 2, 3, 4, 5, 7, 12}, {{7}, {7}, {7}, {7}, {6}, {5}, {
              7}, {1}, {2}, {3}, {4}, {6}}}, Pattern}]}, {
          VertexLabels -> {
            6 -> 2, 3 -> 1, 5 -> 1, 7 -> 3, 4 -> 1, 2 -> 1, 1 -> 1}, 
           VertexSize -> {
            7 -> Normal, 6 -> Normal, 4 -> Normal, 3 -> Normal, 2 -> Normal, 
             1 -> Normal, 5 -> Normal}, 
           VertexStyle -> {
            6 -> GrayLevel[1], 1 -> RGBColor[0, 1, 1], 2 -> RGBColor[0, 1, 1],
              3 -> RGBColor[0, 1, 1], 4 -> RGBColor[0, 1, 1], 7 -> 
             GrayLevel[1], 5 -> GrayLevel[1]}, 
           VertexCoordinates -> {{
             2.9052488016053797`, -1.3354678329591678`}, {
             2.9341989041550076`, -1.2611619897350483`}, {
             3.833947668934078, -1.4260325154454039`}, {
             3.42238033792131, -1.6899822337797579`}, {1, 0}, {2, 0}, {3, 
             0}}}]]}, 
        TagBox[GraphicsGroupBox[{
           {Hue[0.6, 0.7, 0.5], Opacity[0.7], 
            {Arrowheads[0.], 
             ArrowBox[{{2.9052488016053797`, -1.3354678329591678`}, {3., 0.}},
               0.02903675274369985]}, 
            {Arrowheads[0.], 
             ArrowBox[{{2.9341989041550076`, -1.2611619897350483`}, {3., 0.}},
               0.02903675274369985]}, 
            {Arrowheads[0.], 
             ArrowBox[{{3.833947668934078, -1.4260325154454039`}, {3., 0.}}, 
              0.02903675274369985]}, 
            {Arrowheads[0.], 
             ArrowBox[{{3.42238033792131, -1.6899822337797579`}, {3., 0.}}, 
              0.02903675274369985]}, 
            {Arrowheads[0.], 
             ArrowBox[{{1., 0.}, {2., 0.}}, 0.02903675274369985]}, 
            {Arrowheads[0.], 
             ArrowBox[{{2., 0.}, {3., 0.}}, 0.02903675274369985]}}, 
           {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
             {RGBColor[0, 1, 1], 
              DiskBox[{2.9052488016053797, -1.3354678329591678}, 
               0.02903675274369985]}, 
             InsetBox["1", 
              Offset[{2, 2}, {2.9342855543490796, -1.306431080215468}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {RGBColor[0, 1, 1], 
              DiskBox[{2.9341989041550076, -1.2611619897350483}, 
               0.02903675274369985]}, 
             InsetBox["1", 
              Offset[{2, 2}, {2.9632356568987075, -1.2321252369913485}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {RGBColor[0, 1, 1], 
              DiskBox[{3.833947668934078, -1.4260325154454039}, 
               0.02903675274369985]}, 
             InsetBox["1", 
              Offset[{2, 2}, {3.862984421677778, -1.396995762701704}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {RGBColor[0, 1, 1], 
              DiskBox[{3.42238033792131, -1.6899822337797579}, 
               0.02903675274369985]}, 
             InsetBox["1", 
              Offset[{2, 2}, {3.45141709066501, -1.660945481036058}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {GrayLevel[1], DiskBox[{1., 0.}, 0.02903675274369985]}, 
             InsetBox["1", 
              Offset[{2, 2}, {1.0290367527436999, 0.02903675274369985}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {GrayLevel[1], DiskBox[{2., 0.}, 0.02903675274369985]}, 
             InsetBox["2", 
              Offset[{2, 2}, {2.0290367527437, 0.02903675274369985}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {GrayLevel[1], DiskBox[{3., 0.}, 0.02903675274369985]}, 
             InsetBox["3", 
              Offset[{2, 2}, {3.0290367527437, 0.02903675274369985}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}}}],
         MouseAppearanceTag["NetworkGraphics"]],
        AllowKernelInitialization->False]],
      DefaultBaseStyle->{
       "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
        Hue[0.8, 1., 0.6]},
      FormatType->TraditionalForm,
      FrameTicks->None], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0", "0", "0", "0", "0", "1"},
         {"0", "0", "0", "0", "0", "0", "1"},
         {"0", "0", "0", "0", "0", "0", "1"},
         {"0", "0", "0", "0", "0", "0", "1"},
         {"0", "0", "0", "0", "0", "1", "0"},
         {"0", "0", "0", "0", "1", "0", "1"},
         {"1", "1", "1", "1", "0", "1", "0"}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
          "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"1"},
          {"1"},
          {"1"},
          {"1"},
          {"1"},
          {"2"},
          {"3"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{3.841857392883956*^9, 3.8418584411417627`*^9, 
  3.841897120974106*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"21afa3f6-da32-48b6-b960-71ef1b5bfa9a"],

Cell[BoxData["\<\"---------------------\"\>"], "Print",
 CellChangeTimes->{3.841857392883956*^9, 3.8418584411417627`*^9, 
  3.8418971209767923`*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"be70722a-d557-409c-9649-67a7b1efb8da"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Main example of Section 3", "Subsubsection",
 CellChangeTimes->{
  3.8418574465056953`*^9, {3.841857526773797*^9, 3.8418575358388*^9}, {
   3.84185759156701*^9, 
   3.841857592321452*^9}},ExpressionUUID->"d56eb527-9738-4df3-a7fa-\
6ac65798d9c1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MagneticQuivers", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "3", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5", ",", "5", ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\"\<s\>\"", ",", "\"\<u\>\"", ",", "\"\<s\>\""}], "}"}], ",", 
   "False"}], "]"}]], "Input",
 CellChangeTimes->{{3.8336927397304153`*^9, 3.833692788857596*^9}, {
   3.8413161415673647`*^9, 3.841316144290357*^9}, {3.8416686730070343`*^9, 
   3.84166867736598*^9}, 3.8418574509654417`*^9},
 CellLabel->"In[16]:=",ExpressionUUID->"0ec95a1e-3ce9-4820-b5ec-d584cd4a2ccd"],

Cell[CellGroupData[{

Cell[BoxData["\<\"Electric quiver :\"\>"], "Print",
 CellChangeTimes->{{3.833692747108343*^9, 3.833692789127399*^9}, 
   3.833694801163558*^9, 3.833738375524468*^9, 3.8338011463642807`*^9, 
   3.8338927131426783`*^9, {3.83395351790639*^9, 3.833953526295504*^9}, 
   3.841316235324708*^9, 3.841668963656804*^9, 3.841669097316868*^9, 
   3.841856341715467*^9, 3.841858441182123*^9, 3.84189712100027*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"6dc5ec73-1c90-4364-9172-3943b935cc3d"],

Cell[BoxData[
 GraphicsBox[
  {GrayLevel[0], DiskBox[{1, 0}, 0.15], DiskBox[{2, 0}, 0.15], 
   DiskBox[{3, 0}, 0.15], RectangleBox[{0.85, 0.85}, {1.15, 1.15}], 
   RectangleBox[{1.85, 0.85}, {2.15, 1.15}], 
   RectangleBox[{2.85, 0.85}, {3.15, 1.15}], LineBox[{{1, 0}, {2, 0}}], 
   LineBox[{{2, 0}, {3, 0}}], LineBox[{{1, 0}, {1, 1}}], 
   LineBox[{{2, 0}, {2, 1}}], LineBox[{{3, 0}, {3, 1}}], 
   InsetBox["\<\"2\"\>", {1, 1.3}], InsetBox["\<\"3\"\>", {2, 1.3}], 
   InsetBox["\<\"4\"\>", {3, 1.3}], InsetBox["\<\"SU(5)\"\>", {1, -0.3}], 
   InsetBox["\<\"U(5)\"\>", {2, -0.3}], InsetBox["\<\"SU(6)\"\>", {3, -0.3}]},
  
  ImageSize->Small]], "Print",
 CellChangeTimes->{{3.833692747108343*^9, 3.833692789127399*^9}, 
   3.833694801163558*^9, 3.833738375524468*^9, 3.8338011463642807`*^9, 
   3.8338927131426783`*^9, {3.83395351790639*^9, 3.833953526295504*^9}, 
   3.841316235324708*^9, 3.841668963656804*^9, 3.841669097316868*^9, 
   3.841856341715467*^9, 3.841858441182123*^9, 3.841897121001164*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"d58131c5-a8b3-429b-93bd-b3b3815a0eb5"],

Cell[BoxData["\<\"List of magnetic quivers :\"\>"], "Print",
 CellChangeTimes->{{3.833692747108343*^9, 3.833692789127399*^9}, 
   3.833694801163558*^9, 3.833738375524468*^9, 3.8338011463642807`*^9, 
   3.8338927131426783`*^9, {3.83395351790639*^9, 3.833953526295504*^9}, 
   3.841316235324708*^9, 3.841668963656804*^9, 3.841669097316868*^9, 
   3.841856341715467*^9, 3.841858441182123*^9, 3.8418971210034657`*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"708a1505-7af7-432d-8d68-71b4970c6c69"],

Cell[BoxData["\<\"---------------------\"\>"], "Print",
 CellChangeTimes->{{3.833692747108343*^9, 3.833692789127399*^9}, 
   3.833694801163558*^9, 3.833738375524468*^9, 3.8338011463642807`*^9, 
   3.8338927131426783`*^9, {3.83395351790639*^9, 3.833953526295504*^9}, 
   3.841316235324708*^9, 3.841668963656804*^9, 3.841669097316868*^9, 
   3.841856341715467*^9, 3.841858441182123*^9, 3.841897121004324*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"109d069f-8081-4d69-89c7-50b788a7eb1d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Brane Locking : \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "1", ",", "2", ",", "3"}], "}"}], "}"}]}],
  SequenceForm["Brane Locking : ", {{0, 1, 2, 3}}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.833692747108343*^9, 3.833692789127399*^9}, 
   3.833694801163558*^9, 3.833738375524468*^9, 3.8338011463642807`*^9, 
   3.8338927131426783`*^9, {3.83395351790639*^9, 3.833953526295504*^9}, 
   3.841316235324708*^9, 3.841668963656804*^9, 3.841669097316868*^9, 
   3.841856341715467*^9, 3.841858441182123*^9, 3.841897121005378*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"51af4023-c93f-4bc6-b950-1269a8e1058c"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"Quiver\"\>", "\<\"Adjacency Matrix\"\>", "\<\"Ranks U(n)\"\>"},
    {
     GraphicsBox[
      NamespaceBox["NetworkGraphics",
       DynamicModuleBox[{Typeset`graph = HoldComplete[
         Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, {
          Null, SparseArray[
           Automatic, {9, 9}, 0, {
            1, {{0, 3, 4, 5, 6, 7, 8, 9, 10, 10}, {{4}, {5}, {6}, {3}, {4}, {
              5}, {6}, {7}, {8}, {9}}}, {1, 2, 1, 1, 1, 1, 1, 1, 1, 1}}]}, {
          VertexLabels -> {
            6 -> 4, 3 -> 2, 5 -> 5, 8 -> 2, 7 -> 3, 9 -> 1, 4 -> 4, 2 -> 1, 1 -> 
             1}, VertexSize -> {
            7 -> Normal, 6 -> Normal, 4 -> Normal, 3 -> Normal, 9 -> Normal, 
             8 -> Normal, 2 -> Normal, 1 -> Normal, 5 -> Normal}, 
           VertexStyle -> {
            6 -> RGBColor[0, 1, 1], 1 -> RGBColor[0, 1, 1], 9 -> GrayLevel[1],
              2 -> GrayLevel[1], 8 -> GrayLevel[1], 3 -> RGBColor[0, 1, 1], 4 -> 
             GrayLevel[1], 7 -> GrayLevel[1], 5 -> GrayLevel[1]}}]]}, 
        TagBox[GraphicsGroupBox[{
           {Hue[0.6, 0.7, 0.5], Opacity[0.7], 
            {Arrowheads[0.], 
             ArrowBox[{{3.0304755204622467`, 0.}, {2.0792025231162876`, 
              0.2544793632730102}}, 0.0545816085567702]}, 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{3.0304755204622467`, 0.}, {
              2.9461074312411477`, 0.25444243702234215`}, {
              3.0292362076901607`, 0.5092924610820114}}], 
              0.0545816085567702]}, 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{3.0304755204622467`, 0.}, {
              3.113604296911259, 0.25485002405946444`}, {3.0292362076901607`, 
              0.5092924610820114}}], 0.0545816085567702]}, 
            {Arrowheads[0.], 
             ArrowBox[{{3.0304755204622467`, 0.}, {4.003716552008658, 
              0.25485970302092215`}}, 0.0545816085567702]}, 
            {Arrowheads[0.], 
             ArrowBox[{{0., 0.2536689826512069}, {0.9267435446887471, 
              0.2543888971015346}}, 0.0545816085567702]}, 
            {Arrowheads[0.], 
             ArrowBox[{{0.9267435446887471, 0.2543888971015346}, {
              2.0792025231162876`, 0.2544793632730102}}, 0.0545816085567702]}, 
            {Arrowheads[0.], 
             ArrowBox[{{2.0792025231162876`, 0.2544793632730102}, {
              3.0292362076901607`, 0.5092924610820114}}, 0.0545816085567702]}, 
            {Arrowheads[0.], 
             ArrowBox[{{3.0292362076901607`, 0.5092924610820114}, {
              4.003716552008658, 0.25485970302092215`}}, 0.0545816085567702]}, 
            {Arrowheads[0.], 
             ArrowBox[{{4.003716552008658, 0.25485970302092215`}, {
              5.241387525980359, 0.25459698211030407`}}, 0.0545816085567702]}, 
            {Arrowheads[0.], 
             ArrowBox[{{5.241387525980359, 0.25459698211030407`}, {
              6.350995946166957, 0.25423442875606356`}}, 0.0545816085567702]}, 
            {Arrowheads[0.], 
             ArrowBox[{{6.350995946166957, 0.25423442875606356`}, {
              7.260319805746483, 0.2538574406807188}}, 
              0.0545816085567702]}}, 
           {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
             {RGBColor[0, 1, 1], 
              DiskBox[{3.0304755204622467, 0.}, 0.0545816085567702]}, 
             InsetBox["1", 
              Offset[{2, 2}, {3.0850571290190167, 0.0545816085567702}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {GrayLevel[1], 
              DiskBox[{0., 0.2536689826512069}, 0.0545816085567702]}, 
             InsetBox["1", 
              Offset[{2, 2}, {0.0545816085567702, 0.3082505912079771}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {RGBColor[0, 1, 1], 
              DiskBox[{0.9267435446887471, 0.2543888971015346}, 
               0.0545816085567702]}, 
             InsetBox["2", 
              Offset[{2, 2}, {0.9813251532455173, 0.3089705056583048}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {GrayLevel[1], 
              DiskBox[{2.0792025231162876, 0.2544793632730102}, 
               0.0545816085567702]}, 
             InsetBox["4", 
              Offset[{2, 2}, {2.1337841316730577, 0.3090609718297804}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {GrayLevel[1], 
              DiskBox[{3.0292362076901607, 0.5092924610820114}, 
               0.0545816085567702]}, 
             InsetBox["5", 
              Offset[{2, 2}, {3.0838178162469307, 0.5638740696387816}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {RGBColor[0, 1, 1], 
              DiskBox[{4.003716552008658, 0.25485970302092215}, 
               0.0545816085567702]}, 
             InsetBox["4", 
              Offset[{2, 2}, {4.058298160565428, 0.30944131157769234}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {GrayLevel[1], 
              DiskBox[{5.241387525980359, 0.25459698211030407}, 
               0.0545816085567702]}, 
             InsetBox["3", 
              Offset[{2, 2}, {5.295969134537129, 0.30917859066707426}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {GrayLevel[1], 
              DiskBox[{6.350995946166957, 0.25423442875606356}, 
               0.0545816085567702]}, 
             InsetBox["2", 
              Offset[{2, 2}, {6.4055775547237275, 0.30881603731283375}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {GrayLevel[1], 
              DiskBox[{7.260319805746483, 0.2538574406807188}, 
               0.0545816085567702]}, 
             InsetBox["1", 
              Offset[{2, 2}, {7.314901414303253, 0.308439049237489}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}}}],
         MouseAppearanceTag["NetworkGraphics"]],
        AllowKernelInitialization->False]],
      DefaultBaseStyle->{
       "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
        Hue[0.8, 1., 0.6]},
      FormatType->TraditionalForm,
      FrameTicks->None], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0", "0", "1", "2", "1", "0", "0", "0"},
         {"0", "0", "1", "0", "0", "0", "0", "0", "0"},
         {"0", "1", "0", "1", "0", "0", "0", "0", "0"},
         {"1", "0", "1", "0", "1", "0", "0", "0", "0"},
         {"2", "0", "0", "1", "0", "1", "0", "0", "0"},
         {"1", "0", "0", "0", "1", "0", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "1", "0", "1", "0"},
         {"0", "0", "0", "0", "0", "0", "1", "0", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "1", "0"}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
          "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"1"},
          {"1"},
          {"2"},
          {"4"},
          {"5"},
          {"4"},
          {"3"},
          {"2"},
          {"1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.833692747108343*^9, 3.833692789127399*^9}, 
   3.833694801163558*^9, 3.833738375524468*^9, 3.8338011463642807`*^9, 
   3.8338927131426783`*^9, {3.83395351790639*^9, 3.833953526295504*^9}, 
   3.841316235324708*^9, 3.841668963656804*^9, 3.841669097316868*^9, 
   3.841856341715467*^9, 3.841858441182123*^9, 3.8418971210352097`*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"a06e919e-3a83-40fb-a862-41867a47008e"],

Cell[BoxData["\<\"---------------------\"\>"], "Print",
 CellChangeTimes->{{3.833692747108343*^9, 3.833692789127399*^9}, 
   3.833694801163558*^9, 3.833738375524468*^9, 3.8338011463642807`*^9, 
   3.8338927131426783`*^9, {3.83395351790639*^9, 3.833953526295504*^9}, 
   3.841316235324708*^9, 3.841668963656804*^9, 3.841669097316868*^9, 
   3.841856341715467*^9, 3.841858441182123*^9, 3.841897121040114*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"0475b255-4bd8-413c-8867-fbe97e1d8bcc"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Brane Locking : \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "0", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "}"}]}],
  SequenceForm["Brane Locking : ", {{0}, {1, 2, 3}}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.833692747108343*^9, 3.833692789127399*^9}, 
   3.833694801163558*^9, 3.833738375524468*^9, 3.8338011463642807`*^9, 
   3.8338927131426783`*^9, {3.83395351790639*^9, 3.833953526295504*^9}, 
   3.841316235324708*^9, 3.841668963656804*^9, 3.841669097316868*^9, 
   3.841856341715467*^9, 3.841858441182123*^9, 3.8418971210422373`*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"5c0dd5c6-38e4-42a4-9f9b-6eb6985e9eec"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"Quiver\"\>", "\<\"Adjacency Matrix\"\>", "\<\"Ranks U(n)\"\>"},
    {
     GraphicsBox[
      NamespaceBox["NetworkGraphics",
       DynamicModuleBox[{Typeset`graph = HoldComplete[
         Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10}, {
          Null, SparseArray[
           Automatic, {10, 10}, 0, {
            1, {{0, 2, 5, 6, 7, 8, 9, 10, 11, 12, 12}, {{2}, {7}, {4}, {6}, {
              7}, {4}, {5}, {6}, {7}, {8}, {9}, {10}}}, {4, 1, 1, 1, 1, 1, 1, 
             1, 1, 1, 1, 1}}]}, {
          VertexLabels -> {
            6 -> 4, 3 -> 1, 5 -> 3, 8 -> 3, 7 -> 4, 10 -> 1, 9 -> 2, 4 -> 2, 
             2 -> 1, 1 -> 1}, 
           VertexSize -> {
            7 -> Normal, 6 -> Normal, 10 -> Normal, 4 -> Normal, 3 -> Normal, 
             9 -> Normal, 8 -> Normal, 2 -> Normal, 1 -> Normal, 5 -> Normal},
            VertexStyle -> {
            6 -> GrayLevel[1], 1 -> RGBColor[0, 1, 1], 9 -> GrayLevel[1], 2 -> 
             RGBColor[0, 1, 1], 8 -> GrayLevel[1], 3 -> GrayLevel[1], 4 -> 
             RGBColor[0, 1, 1], 10 -> GrayLevel[1], 7 -> RGBColor[0, 1, 1], 5 -> 
             GrayLevel[1]}}]]}, 
        TagBox[GraphicsGroupBox[{
           {Hue[0.6, 0.7, 0.5], Opacity[0.7], 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{3.8173159736463713`, 
              1.4130744758632758`}, {4.222655741100154, 
              1.2621446893510435`}, {4.459282438391786, 0.9000840125742341}}],
               0.05161644149356866]}, 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{3.8173159736463713`, 
              1.4130744758632758`}, {4.16650273923247, 1.1918737064108662`}, {
              4.459282438391786, 0.9000840125742341}}], 0.05161644149356866]}, 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{3.8173159736463713`, 
              1.4130744758632758`}, {4.110095672805723, 
              1.1212847820289966`}, {4.459282438391786, 0.9000840125742341}}],
               0.05161644149356866]}, 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{3.8173159736463713`, 
              1.4130744758632758`}, {4.05394267093802, 1.05101379908793}, {
              4.459282438391786, 0.9000840125742341}}], 0.05161644149356866]}, 
            {Arrowheads[0.], 
             ArrowBox[{{3.8173159736463713`, 1.4130744758632758`}, {
              3.4067769096197758`, 0.7248675504052412}}, 
              0.05161644149356866]}, 
            {Arrowheads[0.], 
             ArrowBox[{{4.459282438391786, 0.9000840125742341}, {
              5.638569291512721, 0.7270774631516573}}, 
              0.05161644149356866]}, 
            {Arrowheads[0.], 
             ArrowBox[{{4.459282438391786, 0.9000840125742341}, {
              4.302815615376354, 0.21610848992128368`}}, 
              0.05161644149356866]}, 
            {Arrowheads[0.], 
             ArrowBox[{{4.459282438391786, 0.9000840125742341}, {
              3.4067769096197758`, 0.7248675504052412}}, 
              0.05161644149356866]}, 
            {Arrowheads[0.], 
             ArrowBox[{{6.628599924236932, 0.8862594323185826}, {
              5.638569291512721, 0.7270774631516573}}, 
              0.05161644149356866]}, 
            {Arrowheads[0.], 
             ArrowBox[{{5.638569291512721, 0.7270774631516573}, {
              5.237108145989507, 0.}}, 0.05161644149356866]}, 
            {Arrowheads[0.], 
             ArrowBox[{{5.237108145989507, 0.}, {4.302815615376354, 
              0.21610848992128368`}}, 0.05161644149356866]}, 
            {Arrowheads[0.], 
             ArrowBox[{{4.302815615376354, 0.21610848992128368`}, {
              3.4067769096197758`, 0.7248675504052412}}, 
              0.05161644149356866]}, 
            {Arrowheads[0.], 
             ArrowBox[{{3.4067769096197758`, 0.7248675504052412}, {
              2.0795449909404153`, 0.6732725920759072}}, 
              0.05161644149356866]}, 
            {Arrowheads[0.], 
             ArrowBox[{{2.0795449909404153`, 0.6732725920759072}, {
              0.9258278345628712, 0.6370412935967488}}, 0.05161644149356866]}, 
            {Arrowheads[0.], 
             ArrowBox[{{0.9258278345628712, 0.6370412935967488}, {0., 
              0.6096852413072942}}, 0.05161644149356866]}}, 
           {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
             {RGBColor[0, 1, 1], 
              DiskBox[{3.8173159736463713, 1.4130744758632758}, 
               0.05161644149356866]}, 
             InsetBox["1", 
              Offset[{2, 2}, {3.86893241513994, 1.4646909173568445}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {RGBColor[0, 1, 1], 
              DiskBox[{4.459282438391786, 0.9000840125742341}, 
               0.05161644149356866]}, 
             InsetBox["1", 
              Offset[{2, 2}, {4.510898879885355, 0.9517004540678028}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {GrayLevel[1], 
              DiskBox[{6.628599924236932, 0.8862594323185826}, 
               0.05161644149356866]}, 
             InsetBox["1", 
              Offset[{2, 2}, {6.680216365730501, 0.9378758738121513}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {RGBColor[0, 1, 1], 
              DiskBox[{5.638569291512721, 0.7270774631516573}, 
               0.05161644149356866]}, 
             InsetBox["2", 
              Offset[{2, 2}, {5.69018573300629, 0.778693904645226}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {GrayLevel[1], 
              DiskBox[{5.237108145989507, 0.}, 0.05161644149356866]}, 
             InsetBox["3", 
              Offset[{2, 2}, {5.288724587483076, 0.05161644149356866}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {GrayLevel[1], 
              DiskBox[{4.302815615376354, 0.21610848992128368}, 
               0.05161644149356866]}, 
             InsetBox["4", 
              Offset[{2, 2}, {4.354432056869923, 0.2677249314148523}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {RGBColor[0, 1, 1], 
              DiskBox[{3.4067769096197758, 0.7248675504052412}, 
               0.05161644149356866]}, 
             InsetBox["4", 
              Offset[{2, 2}, {3.4583933511133442, 0.7764839918988099}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {GrayLevel[1], 
              DiskBox[{2.0795449909404153, 0.6732725920759072}, 
               0.05161644149356866]}, 
             InsetBox["3", 
              Offset[{2, 2}, {2.131161432433984, 0.7248890335694759}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {GrayLevel[1], 
              DiskBox[{0.9258278345628712, 0.6370412935967488}, 
               0.05161644149356866]}, 
             InsetBox["2", 
              Offset[{2, 2}, {0.9774442760564399, 0.6886577350903175}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {GrayLevel[1], 
              DiskBox[{0., 0.6096852413072942}, 0.05161644149356866]}, 
             InsetBox["1", 
              Offset[{2, 2}, {0.05161644149356866, 0.6613016828008629}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}}}],
         MouseAppearanceTag["NetworkGraphics"]],
        AllowKernelInitialization->False]],
      DefaultBaseStyle->{
       "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
        Hue[0.8, 1., 0.6]},
      FormatType->TraditionalForm,
      FrameTicks->None], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "4", "0", "0", "0", "0", "1", "0", "0", "0"},
         {"4", "0", "0", "1", "0", "1", "1", "0", "0", "0"},
         {"0", "0", "0", "1", "0", "0", "0", "0", "0", "0"},
         {"0", "1", "1", "0", "1", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "1", "0", "1", "0", "0", "0", "0"},
         {"0", "1", "0", "0", "1", "0", "1", "0", "0", "0"},
         {"1", "1", "0", "0", "0", "1", "0", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "1", "0", "1", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "1", "0", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "1", "0"}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
          "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"1"},
          {"1"},
          {"1"},
          {"2"},
          {"3"},
          {"4"},
          {"4"},
          {"3"},
          {"2"},
          {"1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.833692747108343*^9, 3.833692789127399*^9}, 
   3.833694801163558*^9, 3.833738375524468*^9, 3.8338011463642807`*^9, 
   3.8338927131426783`*^9, {3.83395351790639*^9, 3.833953526295504*^9}, 
   3.841316235324708*^9, 3.841668963656804*^9, 3.841669097316868*^9, 
   3.841856341715467*^9, 3.841858441182123*^9, 3.84189712107088*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"ae0df165-9032-42e2-83e4-93d30ec13fe5"],

Cell[BoxData["\<\"---------------------\"\>"], "Print",
 CellChangeTimes->{{3.833692747108343*^9, 3.833692789127399*^9}, 
   3.833694801163558*^9, 3.833738375524468*^9, 3.8338011463642807`*^9, 
   3.8338927131426783`*^9, {3.83395351790639*^9, 3.833953526295504*^9}, 
   3.841316235324708*^9, 3.841668963656804*^9, 3.841669097316868*^9, 
   3.841856341715467*^9, 3.841858441182123*^9, 3.841897121076086*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"85199f69-025f-4b1b-a179-32a45d36fda1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Brane Locking : \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "3"}], "}"}]}], "}"}]}],
  SequenceForm["Brane Locking : ", {{1, 2}, {0, 3}}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.833692747108343*^9, 3.833692789127399*^9}, 
   3.833694801163558*^9, 3.833738375524468*^9, 3.8338011463642807`*^9, 
   3.8338927131426783`*^9, {3.83395351790639*^9, 3.833953526295504*^9}, 
   3.841316235324708*^9, 3.841668963656804*^9, 3.841669097316868*^9, 
   3.841856341715467*^9, 3.841858441182123*^9, 3.8418971210773487`*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"7bf47538-0d64-4034-98be-112037e6b9d6"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"Quiver\"\>", "\<\"Adjacency Matrix\"\>", "\<\"Ranks U(n)\"\>"},
    {
     GraphicsBox[
      NamespaceBox["NetworkGraphics",
       DynamicModuleBox[{Typeset`graph = HoldComplete[
         Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10}, {
          Null, SparseArray[
           Automatic, {10, 10}, 0, {
            1, {{0, 3, 4, 5, 6, 7, 8, 9, 10, 11, 11}, {{2}, {4}, {8}, {6}, {
              4}, {5}, {6}, {7}, {8}, {9}, {10}}}, {6, 1, 1, 2, 1, 1, 1, 1, 1,
              1, 1}}]}, {
          VertexLabels -> {
            6 -> 4, 3 -> 1, 5 -> 3, 8 -> 3, 7 -> 3, 10 -> 1, 9 -> 2, 4 -> 2, 
             2 -> 1, 1 -> 1}, 
           VertexSize -> {
            7 -> Normal, 6 -> Normal, 10 -> Normal, 4 -> Normal, 3 -> Normal, 
             9 -> Normal, 8 -> Normal, 2 -> Normal, 1 -> Normal, 5 -> Normal},
            VertexStyle -> {
            6 -> GrayLevel[1], 1 -> RGBColor[0, 1, 1], 9 -> GrayLevel[1], 2 -> 
             RGBColor[0, 1, 1], 8 -> GrayLevel[1], 3 -> GrayLevel[1], 4 -> 
             RGBColor[0, 1, 1], 10 -> GrayLevel[1], 7 -> RGBColor[0, 1, 1], 5 -> 
             GrayLevel[1]}}]]}, 
        TagBox[GraphicsGroupBox[{
           {Hue[0.6, 0.7, 0.5], Opacity[0.7], 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{1.9780420366025737`, 
              1.3354346580889271`}, {1.9710705359947902`, 
              0.9519270102035011}, {1.7378245515186803`, 
              0.6474224477808691}}], 0.044216332276727374`]}, 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{1.9780420366025737`, 
              1.3354346580889271`}, {1.9259616339806584`, 
              0.9676766536445796}, {1.7378245515186803`, 
              0.6474224477808691}}], 0.044216332276727374`]}, 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{1.9780420366025737`, 
              1.3354346580889271`}, {1.8806345193328524`, 
              0.9835024854003153}, {1.7378245515186803`, 
              0.6474224477808691}}], 0.044216332276727374`]}, 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{1.9780420366025737`, 
              1.3354346580889271`}, {1.8352320687884172`, 
              0.9993546204675556}, {1.7378245515186803`, 
              0.6474224477808691}}], 0.044216332276727374`]}, 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{1.9780420366025737`, 
              1.3354346580889271`}, {1.7899049541405938`, 
              1.015180452226013}, {1.7378245515186803`, 0.6474224477808691}}],
               0.044216332276727374`]}, 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{1.9780420366025737`, 
              1.3354346580889271`}, {1.744796052126461, 
              1.0309300956702399`}, {1.7378245515186803`, 
              0.6474224477808691}}], 0.044216332276727374`]}, 
            {Arrowheads[0.], 
             ArrowBox[{{1.9780420366025737`, 1.3354346580889271`}, {
              0.8017637152861063, 1.4444703016784943`}}, 
              0.044216332276727374`]}, 
            {Arrowheads[0.], 
             ArrowBox[{{1.9780420366025737`, 1.3354346580889271`}, {
              3.143791623181453, 1.0100638028642783`}}, 
              0.044216332276727374`]}, 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{1.7378245515186803`, 
              0.6474224477808691}, {1.782472104060129, 
              0.30338138849427093`}, {1.6141943944891592`, 0.}}], 
              0.044216332276727374`]}, 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{1.7378245515186803`, 
              0.6474224477808691}, {1.5695468419477128`, 
              0.34404105928686485`}, {1.6141943944891592`, 0.}}], 
              0.044216332276727374`]}, 
            {Arrowheads[0.], 
             ArrowBox[{{0., 2.0103386301377593`}, {0.8017637152861063, 
              1.4444703016784943`}}, 0.044216332276727374`]}, 
            {Arrowheads[0.], 
             ArrowBox[{{0.8017637152861063, 1.4444703016784943`}, {
              0.7472695640525628, 0.4865145788079133}}, 
              0.044216332276727374`]}, 
            {Arrowheads[0.], 
             ArrowBox[{{0.7472695640525628, 0.4865145788079133}, {
              1.6141943944891592`, 0.}}, 0.044216332276727374`]}, 
            {Arrowheads[0.], 
             ArrowBox[{{1.6141943944891592`, 0.}, {2.6290654396528015`, 
              0.14930829800932643`}}, 0.044216332276727374`]}, 
            {Arrowheads[0.], 
             ArrowBox[{{2.6290654396528015`, 0.14930829800932643`}, {
              3.143791623181453, 1.0100638028642783`}}, 
              0.044216332276727374`]}, 
            {Arrowheads[0.], 
             ArrowBox[{{3.143791623181453, 1.0100638028642783`}, {
              4.299595479469603, 1.2442241773955751`}}, 
              0.044216332276727374`]}, 
            {Arrowheads[0.], 
             ArrowBox[{{4.299595479469603, 1.2442241773955751`}, {
              5.206510268030686, 1.419989671280788}}, 
              0.044216332276727374`]}}, 
           {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
             {RGBColor[0, 1, 1], 
              DiskBox[{1.9780420366025737, 1.3354346580889271}, 
               0.044216332276727374]}, 
             InsetBox["1", 
              Offset[{2, 2}, {2.022258368879301, 1.3796509903656544}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {RGBColor[0, 1, 1], 
              DiskBox[{1.7378245515186803, 0.6474224477808691}, 
               0.044216332276727374]}, 
             InsetBox["1", 
              Offset[{2, 2}, {1.7820408837954076, 0.6916387800575965}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {GrayLevel[1], 
              DiskBox[{0., 2.0103386301377593}, 0.044216332276727374]}, 
             InsetBox["1", 
              Offset[{2, 2}, {0.044216332276727374, 2.0545549624144868}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {RGBColor[0, 1, 1], 
              DiskBox[{0.8017637152861063, 1.4444703016784943}, 
               0.044216332276727374]}, 
             InsetBox["2", 
              Offset[{2, 2}, {0.8459800475628337, 1.4886866339552216}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {GrayLevel[1], 
              DiskBox[{0.7472695640525628, 0.4865145788079133}, 
               0.044216332276727374]}, 
             InsetBox["3", 
              Offset[{2, 2}, {0.7914858963292902, 0.5307309110846407}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {GrayLevel[1], 
              DiskBox[{1.6141943944891592, 0.}, 0.044216332276727374]}, 
             InsetBox["4", 
              Offset[{2, 2}, {1.6584107267658865, 0.044216332276727374}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {RGBColor[0, 1, 1], 
              DiskBox[{2.6290654396528015, 0.14930829800932643}, 
               0.044216332276727374]}, 
             InsetBox["3", 
              Offset[{2, 2}, {2.673281771929529, 0.19352463028605382}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {GrayLevel[1], 
              DiskBox[{3.143791623181453, 1.0100638028642783}, 
               0.044216332276727374]}, 
             InsetBox["3", 
              Offset[{2, 2}, {3.1880079554581804, 1.0542801351410056}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {GrayLevel[1], 
              DiskBox[{4.299595479469603, 1.2442241773955751}, 
               0.044216332276727374]}, 
             InsetBox["2", 
              Offset[{2, 2}, {4.34381181174633, 1.2884405096723024}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {GrayLevel[1], 
              DiskBox[{5.206510268030686, 1.419989671280788}, 
               0.044216332276727374]}, 
             InsetBox["1", 
              Offset[{2, 2}, {5.250726600307414, 1.4642060035575153}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}}}],
         MouseAppearanceTag["NetworkGraphics"]],
        AllowKernelInitialization->False]],
      DefaultBaseStyle->{
       "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
        Hue[0.8, 1., 0.6]},
      FormatType->TraditionalForm,
      FrameTicks->None], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "6", "0", "1", "0", "0", "0", "1", "0", "0"},
         {"6", "0", "0", "0", "0", "2", "0", "0", "0", "0"},
         {"0", "0", "0", "1", "0", "0", "0", "0", "0", "0"},
         {"1", "0", "1", "0", "1", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "1", "0", "1", "0", "0", "0", "0"},
         {"0", "2", "0", "0", "1", "0", "1", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "1", "0", "1", "0", "0"},
         {"1", "0", "0", "0", "0", "0", "1", "0", "1", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "1", "0", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "1", "0"}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
          "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"1"},
          {"1"},
          {"1"},
          {"2"},
          {"3"},
          {"4"},
          {"3"},
          {"3"},
          {"2"},
          {"1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.833692747108343*^9, 3.833692789127399*^9}, 
   3.833694801163558*^9, 3.833738375524468*^9, 3.8338011463642807`*^9, 
   3.8338927131426783`*^9, {3.83395351790639*^9, 3.833953526295504*^9}, 
   3.841316235324708*^9, 3.841668963656804*^9, 3.841669097316868*^9, 
   3.841856341715467*^9, 3.841858441182123*^9, 3.841897121109866*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"d8e921c1-b806-4972-a783-de4e7cfd2e17"],

Cell[BoxData["\<\"---------------------\"\>"], "Print",
 CellChangeTimes->{{3.833692747108343*^9, 3.833692789127399*^9}, 
   3.833694801163558*^9, 3.833738375524468*^9, 3.8338011463642807`*^9, 
   3.8338927131426783`*^9, {3.83395351790639*^9, 3.833953526295504*^9}, 
   3.841316235324708*^9, 3.841668963656804*^9, 3.841669097316868*^9, 
   3.841856341715467*^9, 3.841858441182123*^9, 3.8418971211123867`*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"a2e04b81-080e-4b84-aff9-924e1f58d3c6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Brane Locking : \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "3", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "2"}], "}"}]}], "}"}]}],
  SequenceForm["Brane Locking : ", {{3}, {0, 1, 2}}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.833692747108343*^9, 3.833692789127399*^9}, 
   3.833694801163558*^9, 3.833738375524468*^9, 3.8338011463642807`*^9, 
   3.8338927131426783`*^9, {3.83395351790639*^9, 3.833953526295504*^9}, 
   3.841316235324708*^9, 3.841668963656804*^9, 3.841669097316868*^9, 
   3.841856341715467*^9, 3.841858441182123*^9, 3.8418971211130657`*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"7b03eb9e-0c61-4575-a74e-ab1f3a16ebec"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"Quiver\"\>", "\<\"Adjacency Matrix\"\>", "\<\"Ranks U(n)\"\>"},
    {
     GraphicsBox[
      NamespaceBox["NetworkGraphics",
       DynamicModuleBox[{Typeset`graph = HoldComplete[
         Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10}, {
          Null, SparseArray[
           Automatic, {10, 10}, 0, {
            1, {{0, 2, 5, 6, 7, 8, 9, 10, 11, 12, 12}, {{2}, {5}, {5}, {6}, {
              8}, {4}, {5}, {6}, {7}, {8}, {9}, {10}}}, {4, 1, 1, 1, 1, 1, 1, 
             1, 1, 1, 1, 1}}]}, {
          VertexLabels -> {
            6 -> 4, 3 -> 1, 5 -> 4, 8 -> 3, 7 -> 3, 10 -> 1, 9 -> 2, 4 -> 2, 
             2 -> 1, 1 -> 1}, 
           VertexSize -> {
            7 -> Normal, 6 -> Normal, 10 -> Normal, 4 -> Normal, 3 -> Normal, 
             9 -> Normal, 8 -> Normal, 2 -> Normal, 1 -> Normal, 5 -> Normal},
            VertexStyle -> {
            6 -> GrayLevel[1], 1 -> RGBColor[0, 1, 1], 9 -> GrayLevel[1], 2 -> 
             RGBColor[0, 1, 1], 8 -> GrayLevel[1], 3 -> GrayLevel[1], 4 -> 
             RGBColor[0, 1, 1], 10 -> GrayLevel[1], 7 -> RGBColor[0, 1, 1], 5 -> 
             GrayLevel[1]}}]]}, 
        TagBox[GraphicsGroupBox[{
           {Hue[0.6, 0.7, 0.5], Opacity[0.7], 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{2.5611424454662775`, 
              1.4105768732405422`}, {2.988116842260932, 
              1.2597825128002416`}, {3.2422352259978795`, 
              0.8849893408960146}}], 0.051661749324444284`]}, 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{2.5611424454662775`, 
              1.4105768732405422`}, {2.930584939043609, 
              1.1852286820496847`}, {3.2422352259978795`, 
              0.8849893408960146}}], 0.051661749324444284`]}, 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{2.5611424454662775`, 
              1.4105768732405422`}, {2.8727927324206073`, 
              1.1103375320888311`}, {3.2422352259978795`, 
              0.8849893408960146}}], 0.051661749324444284`]}, 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{2.5611424454662775`, 
              1.4105768732405422`}, {2.8152608292032166`, 
              1.0357837013375688`}, {3.2422352259978795`, 
              0.8849893408960146}}], 0.051661749324444284`]}, 
            {Arrowheads[0.], 
             ArrowBox[{{2.5611424454662775`, 1.4105768732405422`}, {
              2.187818683379266, 0.7282701368323014}}, 
              0.051661749324444284`]}, 
            {Arrowheads[0.], 
             ArrowBox[{{3.2422352259978795`, 0.8849893408960146}, {
              2.187818683379266, 0.7282701368323014}}, 
              0.051661749324444284`]}, 
            {Arrowheads[0.], 
             ArrowBox[{{3.2422352259978795`, 0.8849893408960146}, {
              3.019270761156525, 0.20913949338093935`}}, 
              0.051661749324444284`]}, 
            {Arrowheads[0.], 
             ArrowBox[{{3.2422352259978795`, 0.8849893408960146}, {
              4.494392518518469, 0.6729946317290255}}, 
              0.051661749324444284`]}, 
            {Arrowheads[0.], 
             ArrowBox[{{0., 0.6573549006072319}, {0.9553999433989531, 
              0.684584266854484}}, 0.051661749324444284`]}, 
            {Arrowheads[0.], 
             ArrowBox[{{0.9553999433989531, 0.684584266854484}, {
              2.187818683379266, 0.7282701368323014}}, 
              0.051661749324444284`]}, 
            {Arrowheads[0.], 
             ArrowBox[{{2.187818683379266, 0.7282701368323014}, {
              3.019270761156525, 0.20913949338093935`}}, 
              0.051661749324444284`]}, 
            {Arrowheads[0.], 
             ArrowBox[{{3.019270761156525, 0.20913949338093935`}, {
              3.944899811021295, 0.}}, 0.051661749324444284`]}, 
            {Arrowheads[0.], 
             ArrowBox[{{3.944899811021295, 0.}, {4.494392518518469, 
              0.6729946317290255}}, 0.051661749324444284`]}, 
            {Arrowheads[0.], 
             ArrowBox[{{4.494392518518469, 0.6729946317290255}, {
              5.694686844228304, 0.7833807501921768}}, 
              0.051661749324444284`]}, 
            {Arrowheads[0.], 
             ArrowBox[{{5.694686844228304, 0.7833807501921768}, {
              6.637966012823809, 0.8615637624449718}}, 
              0.051661749324444284`]}}, 
           {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
             {RGBColor[0, 1, 1], 
              DiskBox[{2.5611424454662775, 1.4105768732405422}, 
               0.051661749324444284]}, 
             InsetBox["1", 
              Offset[{2, 2}, {2.612804194790722, 1.4622386225649864}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {RGBColor[0, 1, 1], 
              DiskBox[{3.2422352259978795, 0.8849893408960146}, 
               0.051661749324444284]}, 
             InsetBox["1", 
              Offset[{2, 2}, {3.293896975322324, 0.9366510902204588}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {GrayLevel[1], 
              DiskBox[{0., 0.6573549006072319}, 0.051661749324444284]}, 
             InsetBox["1", 
              Offset[{2, 2}, {0.051661749324444284, 0.7090166499316761}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {RGBColor[0, 1, 1], 
              DiskBox[{0.9553999433989531, 0.684584266854484}, 
               0.051661749324444284]}, 
             InsetBox["2", 
              Offset[{2, 2}, {1.0070616927233973, 0.7362460161789284}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {GrayLevel[1], 
              DiskBox[{2.187818683379266, 0.7282701368323014}, 
               0.051661749324444284]}, 
             InsetBox["4", 
              Offset[{2, 2}, {2.2394804327037106, 0.7799318861567457}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {GrayLevel[1], 
              DiskBox[{3.019270761156525, 0.20913949338093935}, 
               0.051661749324444284]}, 
             InsetBox["4", 
              Offset[{2, 2}, {3.0709325104809695, 0.26080124270538363}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {RGBColor[0, 1, 1], 
              DiskBox[{3.944899811021295, 0.}, 0.051661749324444284]}, 
             InsetBox["3", 
              Offset[{2, 2}, {3.9965615603457394, 0.051661749324444284}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {GrayLevel[1], 
              DiskBox[{4.494392518518469, 0.6729946317290255}, 
               0.051661749324444284]}, 
             InsetBox["3", 
              Offset[{2, 2}, {4.546054267842914, 0.7246563810534699}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {GrayLevel[1], 
              DiskBox[{5.694686844228304, 0.7833807501921768}, 
               0.051661749324444284]}, 
             InsetBox["2", 
              Offset[{2, 2}, {5.7463485935527485, 0.835042499516621}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {GrayLevel[1], 
              DiskBox[{6.637966012823809, 0.8615637624449718}, 
               0.051661749324444284]}, 
             InsetBox["1", 
              Offset[{2, 2}, {6.689627762148254, 0.9132255117694161}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}}}],
         MouseAppearanceTag["NetworkGraphics"]],
        AllowKernelInitialization->False]],
      DefaultBaseStyle->{
       "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
        Hue[0.8, 1., 0.6]},
      FormatType->TraditionalForm,
      FrameTicks->None], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "4", "0", "0", "1", "0", "0", "0", "0", "0"},
         {"4", "0", "0", "0", "1", "1", "0", "1", "0", "0"},
         {"0", "0", "0", "1", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "1", "0", "1", "0", "0", "0", "0", "0"},
         {"1", "1", "0", "1", "0", "1", "0", "0", "0", "0"},
         {"0", "1", "0", "0", "1", "0", "1", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "1", "0", "1", "0", "0"},
         {"0", "1", "0", "0", "0", "0", "1", "0", "1", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "1", "0", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "1", "0"}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
          "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"1"},
          {"1"},
          {"1"},
          {"2"},
          {"4"},
          {"4"},
          {"3"},
          {"3"},
          {"2"},
          {"1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.833692747108343*^9, 3.833692789127399*^9}, 
   3.833694801163558*^9, 3.833738375524468*^9, 3.8338011463642807`*^9, 
   3.8338927131426783`*^9, {3.83395351790639*^9, 3.833953526295504*^9}, 
   3.841316235324708*^9, 3.841668963656804*^9, 3.841669097316868*^9, 
   3.841856341715467*^9, 3.841858441182123*^9, 3.841897121142293*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"9663fcd7-30d5-4a65-b50a-c766c08e4bd5"],

Cell[BoxData["\<\"---------------------\"\>"], "Print",
 CellChangeTimes->{{3.833692747108343*^9, 3.833692789127399*^9}, 
   3.833694801163558*^9, 3.833738375524468*^9, 3.8338011463642807`*^9, 
   3.8338927131426783`*^9, {3.83395351790639*^9, 3.833953526295504*^9}, 
   3.841316235324708*^9, 3.841668963656804*^9, 3.841669097316868*^9, 
   3.841856341715467*^9, 3.841858441182123*^9, 3.841897121145369*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"f8dd2557-bcb3-41ea-a0cc-81996f8381ea"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Brane Locking : \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "0", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", "3", "}"}]}], "}"}]}],
  SequenceForm["Brane Locking : ", {{0}, {1, 2}, {3}}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.833692747108343*^9, 3.833692789127399*^9}, 
   3.833694801163558*^9, 3.833738375524468*^9, 3.8338011463642807`*^9, 
   3.8338927131426783`*^9, {3.83395351790639*^9, 3.833953526295504*^9}, 
   3.841316235324708*^9, 3.841668963656804*^9, 3.841669097316868*^9, 
   3.841856341715467*^9, 3.841858441182123*^9, 3.841897121146328*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"ce4f5aa9-1112-4719-9839-8e2cb6ef8165"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"Quiver\"\>", "\<\"Adjacency Matrix\"\>", "\<\"Ranks U(n)\"\>"},
    {
     GraphicsBox[
      NamespaceBox["NetworkGraphics",
       DynamicModuleBox[{Typeset`graph = HoldComplete[
         Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11}, {
          Null, SparseArray[
           Automatic, {11, 11}, 0, {
            1, {{0, 3, 6, 7, 8, 9, 10, 11, 12, 13, 14, 14}, {{2}, {3}, {8}, {
              3}, {5}, {9}, {6}, {5}, {6}, {7}, {8}, {9}, {10}, {11}}}, {3, 2,
              1, 3, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1}}]}, {
          VertexLabels -> {
            6 -> 3, 3 -> 1, 11 -> 1, 5 -> 2, 8 -> 3, 7 -> 3, 10 -> 2, 9 -> 3, 
             4 -> 1, 2 -> 1, 1 -> 1}, 
           VertexSize -> {
            7 -> Normal, 6 -> Normal, 10 -> Normal, 4 -> Normal, 3 -> Normal, 
             9 -> Normal, 8 -> Normal, 2 -> Normal, 11 -> Normal, 1 -> Normal,
              5 -> Normal}, 
           VertexStyle -> {
            6 -> GrayLevel[1], 1 -> RGBColor[0, 1, 1], 9 -> GrayLevel[1], 2 -> 
             RGBColor[0, 1, 1], 8 -> RGBColor[0, 1, 1], 3 -> 
             RGBColor[0, 1, 1], 4 -> GrayLevel[1], 11 -> GrayLevel[1], 10 -> 
             GrayLevel[1], 7 -> GrayLevel[1], 5 -> RGBColor[0, 1, 1]}}]]}, 
        TagBox[GraphicsGroupBox[{
           {Hue[0.6, 0.7, 0.5], Opacity[0.7], 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{2.3047215583737395`, 
              1.3582804569570814`}, {2.320171716223196, 
              1.0003078119784703`}, {2.120127022864121, 0.7030448936919762}}],
               0.04614860633409508]}, 
            {Arrowheads[0.], 
             ArrowBox[{{2.3047215583737395`, 1.3582804569570814`}, {
              2.120127022864121, 0.7030448936919762}}, 
              0.04614860633409508]}, 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{2.3047215583737395`, 
              1.3582804569570814`}, {2.10467686501466, 1.0610175386704352`}, {
              2.120127022864121, 0.7030448936919762}}], 0.04614860633409508]}, 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{2.3047215583737395`, 
              1.3582804569570814`}, {1.9699976336119351`, 
              1.1525504087691412`}, {1.5785021901230007`, 
              1.1856604716443295`}}], 0.04614860633409508]}, 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{2.3047215583737395`, 
              1.3582804569570814`}, {1.913226114884802, 
              1.3913905198351404`}, {1.5785021901230007`, 
              1.1856604716443295`}}], 0.04614860633409508]}, 
            {Arrowheads[0.], 
             ArrowBox[{{2.3047215583737395`, 1.3582804569570814`}, {
              2.735302041296878, 1.9295068970038816`}}, 0.04614860633409508]}, 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{2.120127022864121, 
              0.7030448936919762}, {1.769952940252864, 0.8552874904787016}, {
              1.5785021901230007`, 1.1856604716443295`}}], 
              0.04614860633409508]}, 
            {Arrowheads[0.], 
             ArrowBox[{{2.120127022864121, 0.7030448936919762}, {
              1.5785021901230007`, 1.1856604716443295`}}, 
              0.04614860633409508]}, 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{2.120127022864121, 
              0.7030448936919762}, {1.9286762727342612`, 
              1.0334178748560927`}, {1.5785021901230007`, 
              1.1856604716443295`}}], 0.04614860633409508]}, 
            {Arrowheads[0.], 
             ArrowBox[{{2.120127022864121, 0.7030448936919762}, {
              0.8699987595812329, 0.5739529865686026}}, 0.04614860633409508]}, 
            {Arrowheads[0.], 
             ArrowBox[{{2.120127022864121, 0.7030448936919762}, {
              3.375084154191512, 1.0431995636719633`}}, 0.04614860633409508]}, 
            {Arrowheads[0.], 
             ArrowBox[{{1.5785021901230007`, 1.1856604716443295`}, {
              0.9792155919865382, 1.6013952264718678`}}, 
              0.04614860633409508]}, 
            {Arrowheads[0.], 
             ArrowBox[{{0., 0.}, {0.8699987595812329, 0.5739529865686026}}, 
              0.04614860633409508]}, 
            {Arrowheads[0.], 
             ArrowBox[{{0.8699987595812329, 0.5739529865686026}, {
              0.9792155919865382, 1.6013952264718678`}}, 
              0.04614860633409508]}, 
            {Arrowheads[0.], 
             ArrowBox[{{0.9792155919865382, 1.6013952264718678`}, {
              1.731829028427439, 2.3364597493496833`}}, 0.04614860633409508]}, 
            {Arrowheads[0.], 
             ArrowBox[{{1.731829028427439, 2.3364597493496833`}, {
              2.735302041296878, 1.9295068970038816`}}, 0.04614860633409508]}, 
            {Arrowheads[0.], 
             ArrowBox[{{2.735302041296878, 1.9295068970038816`}, {
              3.375084154191512, 1.0431995636719633`}}, 0.04614860633409508]}, 
            {Arrowheads[0.], 
             ArrowBox[{{3.375084154191512, 1.0431995636719633`}, {
              4.606936748474572, 0.8045834078592131}}, 
              0.04614860633409508]}, 
            {Arrowheads[0.], 
             ArrowBox[{{4.606936748474572, 0.8045834078592131}, {
              5.5582875337629005`, 0.626238839300957}}, 
              0.04614860633409508]}}, 
           {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
             {RGBColor[0, 1, 1], 
              DiskBox[{2.3047215583737395, 1.3582804569570814}, 
               0.04614860633409508]}, 
             InsetBox["1", 
              Offset[{2, 2}, {2.3508701647078345, 1.4044290632911764}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {RGBColor[0, 1, 1], 
              DiskBox[{2.120127022864121, 0.7030448936919762}, 
               0.04614860633409508]}, 
             InsetBox["1", 
              Offset[{2, 2}, {2.166275629198216, 0.7491935000260713}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {RGBColor[0, 1, 1], 
              DiskBox[{1.5785021901230007, 1.1856604716443295}, 
               0.04614860633409508]}, 
             InsetBox["1", 
              Offset[{2, 2}, {1.6246507964570958, 1.2318090779784245}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {GrayLevel[1], DiskBox[{0., 0.}, 0.04614860633409508]}, 
             InsetBox["1", 
              Offset[{2, 2}, {0.04614860633409508, 0.04614860633409508}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {RGBColor[0, 1, 1], 
              DiskBox[{0.8699987595812329, 0.5739529865686026}, 
               0.04614860633409508]}, 
             InsetBox["2", 
              Offset[{2, 2}, {0.916147365915328, 0.6201015929026977}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {GrayLevel[1], 
              DiskBox[{0.9792155919865382, 1.6013952264718678}, 
               0.04614860633409508]}, 
             InsetBox["3", Offset[{2, 2}, 
              {1.0253641983206332, 1.6475438328059628}], ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {GrayLevel[1], 
              DiskBox[{1.731829028427439, 2.3364597493496833}, 
               0.04614860633409508]}, 
             InsetBox["3", 
              Offset[{2, 2}, {1.777977634761534, 2.3826083556837783}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {RGBColor[0, 1, 1], 
              DiskBox[{2.735302041296878, 1.9295068970038816}, 
               0.04614860633409508]}, 
             InsetBox["3", 
              Offset[{2, 2}, {2.781450647630973, 1.9756555033379766}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {GrayLevel[1], 
              DiskBox[{3.375084154191512, 1.0431995636719633}, 
               0.04614860633409508]}, 
             InsetBox["3", 
              Offset[{2, 2}, {3.421232760525607, 1.0893481700060583}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {GrayLevel[1], 
              DiskBox[{4.606936748474572, 0.8045834078592131}, 
               0.04614860633409508]}, 
             InsetBox["2", 
              Offset[{2, 2}, {4.653085354808668, 0.8507320141933082}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {GrayLevel[1], 
              DiskBox[{5.5582875337629005, 0.626238839300957}, 
               0.04614860633409508]}, 
             InsetBox["1", 
              Offset[{2, 2}, {5.604436140096996, 0.6723874456350522}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}}}],
         MouseAppearanceTag["NetworkGraphics"]],
        AllowKernelInitialization->False]],
      DefaultBaseStyle->{
       "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
        Hue[0.8, 1., 0.6]},
      FormatType->TraditionalForm,
      FrameTicks->None], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "3", "2", "0", "0", "0", "0", "1", "0", "0", "0"},
         {"3", "0", "3", "0", "1", "0", "0", "0", "1", "0", "0"},
         {"2", "3", "0", "0", "0", "1", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0"},
         {"0", "1", "0", "1", "0", "1", "0", "0", "0", "0", "0"},
         {"0", "0", "1", "0", "1", "0", "1", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "1", "0", "1", "0", "0", "0"},
         {"1", "0", "0", "0", "0", "0", "1", "0", "1", "0", "0"},
         {"0", "1", "0", "0", "0", "0", "0", "1", "0", "1", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0"}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
          "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"1"},
          {"1"},
          {"1"},
          {"1"},
          {"2"},
          {"3"},
          {"3"},
          {"3"},
          {"3"},
          {"2"},
          {"1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.833692747108343*^9, 3.833692789127399*^9}, 
   3.833694801163558*^9, 3.833738375524468*^9, 3.8338011463642807`*^9, 
   3.8338927131426783`*^9, {3.83395351790639*^9, 3.833953526295504*^9}, 
   3.841316235324708*^9, 3.841668963656804*^9, 3.841669097316868*^9, 
   3.841856341715467*^9, 3.841858441182123*^9, 3.8418971211843452`*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"43ecc458-3ad1-4ce7-876c-f2fbf58df43a"],

Cell[BoxData["\<\"---------------------\"\>"], "Print",
 CellChangeTimes->{{3.833692747108343*^9, 3.833692789127399*^9}, 
   3.833694801163558*^9, 3.833738375524468*^9, 3.8338011463642807`*^9, 
   3.8338927131426783`*^9, {3.83395351790639*^9, 3.833953526295504*^9}, 
   3.841316235324708*^9, 3.841668963656804*^9, 3.841669097316868*^9, 
   3.841856341715467*^9, 3.841858441182123*^9, 3.841897121188257*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"c0186ca3-d961-4252-8051-d14275f78b58"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Examples Summarised in Table 7", "Subsubsection",
 CellChangeTimes->{{3.8418578194072227`*^9, 
  3.841857837089808*^9}},ExpressionUUID->"fc958d45-a7b5-46fe-9b5f-\
f5c2bf26fcd7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MagneticQuivers", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5", ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\"\<s\>\"", ",", "\"\<s\>\""}], "}"}], ",", "False"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.841857847856759*^9, 3.8418578677743063`*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"de44a86a-4f87-4cbd-9786-618d855ebb3b"],

Cell[CellGroupData[{

Cell[BoxData["\<\"Electric quiver :\"\>"], "Print",
 CellChangeTimes->{3.8418578693298893`*^9, 3.841858441404113*^9, 
  3.8418971213703527`*^9},
 CellLabel->
  "During evaluation of \
In[19]:=",ExpressionUUID->"71efd279-5364-4fa6-884a-c7984cd65c8e"],

Cell[BoxData[
 GraphicsBox[
  {GrayLevel[0], DiskBox[{1, 0}, 0.15], DiskBox[{2, 0}, 0.15], 
   RectangleBox[{0.85, 0.85}, {1.15, 1.15}], 
   RectangleBox[{1.85, 0.85}, {2.15, 1.15}], LineBox[{{1, 0}, {2, 0}}], 
   LineBox[{{1, 0}, {1, 1}}], LineBox[{{2, 0}, {2, 1}}], 
   InsetBox["\<\"2\"\>", {1, 1.3}], InsetBox["\<\"3\"\>", {2, 1.3}], 
   InsetBox["\<\"SU(5)\"\>", {1, -0.3}], InsetBox["\<\"SU(5)\"\>", {2, -0.3}]},
  ImageSize->Small]], "Print",
 CellChangeTimes->{3.8418578693298893`*^9, 3.841858441404113*^9, 
  3.841897121371223*^9},
 CellLabel->
  "During evaluation of \
In[19]:=",ExpressionUUID->"065e9620-31be-41bb-8b12-0d9a80212eee"],

Cell[BoxData["\<\"List of magnetic quivers :\"\>"], "Print",
 CellChangeTimes->{3.8418578693298893`*^9, 3.841858441404113*^9, 
  3.841897121374588*^9},
 CellLabel->
  "During evaluation of \
In[19]:=",ExpressionUUID->"40587789-c24c-480a-8343-1582dcaea2b6"],

Cell[BoxData["\<\"---------------------\"\>"], "Print",
 CellChangeTimes->{3.8418578693298893`*^9, 3.841858441404113*^9, 
  3.841897121375556*^9},
 CellLabel->
  "During evaluation of \
In[19]:=",ExpressionUUID->"c77aca7b-b3a3-4eb0-9eb8-49319d2a48f1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Brane Locking : \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "0", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}]}], "}"}]}],
  SequenceForm["Brane Locking : ", {{0}, {1, 2}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.8418578693298893`*^9, 3.841858441404113*^9, 
  3.841897121376482*^9},
 CellLabel->
  "During evaluation of \
In[19]:=",ExpressionUUID->"09c285a6-2203-4349-8c3f-f791f94918b5"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"Quiver\"\>", "\<\"Adjacency Matrix\"\>", "\<\"Ranks U(n)\"\>"},
    {
     GraphicsBox[
      NamespaceBox["NetworkGraphics",
       DynamicModuleBox[{Typeset`graph = HoldComplete[
         Graph[{1, 2, 3}, {
          Null, SparseArray[
           Automatic, {3, 3}, 0, {1, {{0, 1, 2, 2}, {{2}, {3}}}, {8, 2}}]}, {
          VertexLabels -> {3 -> 1, 2 -> 1, 1 -> 1}, 
           VertexSize -> {3 -> Normal, 2 -> Normal, 1 -> Normal}, 
           VertexStyle -> {
            1 -> RGBColor[0, 1, 1], 2 -> RGBColor[0, 1, 1], 3 -> 
             GrayLevel[1]}}]]}, 
        TagBox[GraphicsGroupBox[{
           {Hue[0.6, 0.7, 0.5], Opacity[0.7], 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{0., 3.6739403974420594`*^-16}, {
              0.49999999999999956`, 0.16444074718311832`}, {1., 
              2.4492935982947064`*^-16}}], 0.02261146496815286]}, 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{0., 3.6739403974420594`*^-16}, {
              0.5000000000000036, 0.11765006216721607`}, {1., 
              2.4492935982947064`*^-16}}], 0.02261146496815286]}, 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{0., 3.6739403974420594`*^-16}, {0.5, 
              0.07066906309685929}, {1., 2.4492935982947064`*^-16}}], 
              0.02261146496815286]}, 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{0., 3.6739403974420594`*^-16}, {
              0.4999999999999364, 0.02356974426317302}, {1., 
              2.4492935982947064`*^-16}}], 0.02261146496815286]}, 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{0., 3.6739403974420594`*^-16}, {
              0.49999999999993616`, -0.023569744263172116`}, {1., 
              2.4492935982947064`*^-16}}], 0.02261146496815286]}, 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{0., 3.6739403974420594`*^-16}, {
              0.5, -0.07066906309685755}, {1., 2.4492935982947064`*^-16}}], 
              0.02261146496815286]}, 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{0., 3.6739403974420594`*^-16}, {
              0.5000000000000033, -0.11765006216721617`}, {1., 
              2.4492935982947064`*^-16}}], 0.02261146496815286]}, 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{0., 3.6739403974420594`*^-16}, {
              0.49999999999999983`, -0.1644407471831147}, {1., 
              2.4492935982947064`*^-16}}], 0.02261146496815286]}, 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{1., 2.4492935982947064`*^-16}, {
              1.4999999999999984`, 0.1644407471831162}, {2., 0.}}], 
              0.02261146496815286]}, 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{1., 2.4492935982947064`*^-16}, {
              1.4999999999999987`, -0.16444074718311225`}, {2., 0.}}], 
              0.02261146496815286]}}, 
           {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
             {RGBColor[0, 1, 1], 
              DiskBox[{0., 3.6739403974420594*^-16}, 0.02261146496815286]}, 
             InsetBox["1", 
              Offset[{2, 2}, {0.02261146496815286, 0.02261146496815323}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {RGBColor[0, 1, 1], 
              DiskBox[{1., 2.4492935982947064*^-16}, 0.02261146496815286]}, 
             InsetBox["1", 
              Offset[{2, 2}, {1.0226114649681528, 0.022611464968153108}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {GrayLevel[1], DiskBox[{2., 0.}, 0.02261146496815286]}, 
             InsetBox["1", 
              Offset[{2, 2}, {2.022611464968153, 0.02261146496815286}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}}}],
         MouseAppearanceTag["NetworkGraphics"]],
        AllowKernelInitialization->False]],
      DefaultBaseStyle->{
       "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
        Hue[0.8, 1., 0.6]},
      FormatType->TraditionalForm,
      FrameTicks->None], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "8", "0"},
         {"8", "0", "2"},
         {"0", "2", "0"}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
          "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"1"},
          {"1"},
          {"1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{3.8418578693298893`*^9, 3.841858441404113*^9, 
  3.8418971214011908`*^9},
 CellLabel->
  "During evaluation of \
In[19]:=",ExpressionUUID->"91fc54b9-438c-43cc-a017-5c1555009008"],

Cell[BoxData["\<\"---------------------\"\>"], "Print",
 CellChangeTimes->{3.8418578693298893`*^9, 3.841858441404113*^9, 
  3.841897121402995*^9},
 CellLabel->
  "During evaluation of \
In[19]:=",ExpressionUUID->"0257f02a-bdfa-43d7-b4e7-f0898121b0ad"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Brane Locking : \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "1", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "2"}], "}"}]}], "}"}]}],
  SequenceForm["Brane Locking : ", {{1}, {0, 2}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.8418578693298893`*^9, 3.841858441404113*^9, 
  3.84189712140366*^9},
 CellLabel->
  "During evaluation of \
In[19]:=",ExpressionUUID->"b63e7235-80ae-4b5c-b754-7f1ce71ac282"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"Quiver\"\>", "\<\"Adjacency Matrix\"\>", "\<\"Ranks U(n)\"\>"},
    {
     GraphicsBox[
      NamespaceBox["NetworkGraphics",
       DynamicModuleBox[{Typeset`graph = HoldComplete[
         Graph[{1, 2, 3, 4, 5, 6}, {
          Null, SparseArray[
           Automatic, {6, 6}, 0, {
            1, {{0, 2, 4, 5, 6, 7, 7}, {{2}, {4}, {4}, {5}, {4}, {5}, {6}}}, {
             3, 1, 1, 1, 1, 1, 1}}]}, {
          VertexLabels -> {6 -> 1, 3 -> 1, 5 -> 2, 4 -> 2, 2 -> 1, 1 -> 1}, 
           VertexSize -> {
            6 -> Normal, 4 -> Normal, 3 -> Normal, 2 -> Normal, 1 -> Normal, 
             5 -> Normal}, 
           VertexStyle -> {
            6 -> GrayLevel[1], 1 -> RGBColor[0, 1, 1], 2 -> RGBColor[0, 1, 1],
              3 -> GrayLevel[1], 4 -> RGBColor[0, 1, 1], 5 -> 
             GrayLevel[1]}}]]}, 
        TagBox[GraphicsGroupBox[{
           {Hue[0.6, 0.7, 0.5], Opacity[0.7], 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{2.5892793182655245`, 0.}, {
              2.1416529445940253`, -0.029760190428791734`}, {
              1.7637438435005137`, 0.21198295973547387`}}], 
              0.030391869875646446`]}, 
            {Arrowheads[0.], 
             ArrowBox[{{2.5892793182655245`, 0.}, {1.7637438435005137`, 
              0.21198295973547387`}}, 0.030391869875646446`]}, 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{2.5892793182655245`, 0.}, {
              2.211370217172013, 0.24174315016425504`}, {1.7637438435005137`, 
              0.21198295973547387`}}], 0.030391869875646446`]}, 
            {Arrowheads[0.], 
             ArrowBox[{{2.5892793182655245`, 0.}, {2.2207035691283057`, 
              0.8996848049133669}}, 0.030391869875646446`]}, 
            {Arrowheads[0.], 
             ArrowBox[{{1.7637438435005137`, 0.21198295973547387`}, {
              2.2207035691283057`, 0.8996848049133669}}, 
              0.030391869875646446`]}, 
            {Arrowheads[0.], 
             ArrowBox[{{1.7637438435005137`, 0.21198295973547387`}, {
              1.069570408299096, 0.839650178814867}}, 0.030391869875646446`]}, 
            {Arrowheads[0.], 
             ArrowBox[{{3.0212713543857825`, 1.6788529551231015`}, {
              2.2207035691283057`, 0.8996848049133669}}, 
              0.030391869875646446`]}, 
            {Arrowheads[0.], 
             ArrowBox[{{2.2207035691283057`, 0.8996848049133669}, {
              1.069570408299096, 0.839650178814867}}, 0.030391869875646446`]}, 
            {Arrowheads[0.], 
             ArrowBox[{{1.069570408299096, 0.839650178814867}, {0., 
              1.0632129333051488`}}, 0.030391869875646446`]}}, 
           {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
             {RGBColor[0, 1, 1], 
              DiskBox[{2.5892793182655245, 0.}, 0.030391869875646446]}, 
             InsetBox["1", 
              Offset[{2, 2}, {2.619671188141171, 0.030391869875646446}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {RGBColor[0, 1, 1], 
              DiskBox[{1.7637438435005137, 0.21198295973547387}, 
               0.030391869875646446]}, 
             InsetBox["1", 
              Offset[{2, 2}, {1.7941357133761602, 0.24237482961112033}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {GrayLevel[1], 
              DiskBox[{3.0212713543857825, 1.6788529551231015}, 
               0.030391869875646446]}, 
             InsetBox["1", 
              Offset[{2, 2}, {3.051663224261429, 1.709244824998748}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {RGBColor[0, 1, 1], 
              DiskBox[{2.2207035691283057, 0.8996848049133669}, 
               0.030391869875646446]}, 
             InsetBox["2", 
              Offset[{2, 2}, {2.251095439003952, 0.9300766747890133}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {GrayLevel[1], 
              DiskBox[{1.069570408299096, 0.839650178814867}, 
               0.030391869875646446]}, 
             InsetBox["2", 
              Offset[{2, 2}, {1.0999622781747425, 0.8700420486905135}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {GrayLevel[1], 
              DiskBox[{0., 1.0632129333051488}, 0.030391869875646446]}, 
             InsetBox["1", 
              Offset[{2, 2}, {0.030391869875646446, 1.0936048031807952}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}}}],
         MouseAppearanceTag["NetworkGraphics"]],
        AllowKernelInitialization->False]],
      DefaultBaseStyle->{
       "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
        Hue[0.8, 1., 0.6]},
      FormatType->TraditionalForm,
      FrameTicks->None], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "3", "0", "1", "0", "0"},
         {"3", "0", "0", "1", "1", "0"},
         {"0", "0", "0", "1", "0", "0"},
         {"1", "1", "1", "0", "1", "0"},
         {"0", "1", "0", "1", "0", "1"},
         {"0", "0", "0", "0", "1", "0"}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
          "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"1"},
          {"1"},
          {"1"},
          {"2"},
          {"2"},
          {"1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{3.8418578693298893`*^9, 3.841858441404113*^9, 
  3.8418971214311657`*^9},
 CellLabel->
  "During evaluation of \
In[19]:=",ExpressionUUID->"d7dd2340-93c0-417f-b5cd-f189206f76d7"],

Cell[BoxData["\<\"---------------------\"\>"], "Print",
 CellChangeTimes->{3.8418578693298893`*^9, 3.841858441404113*^9, 
  3.84189712143329*^9},
 CellLabel->
  "During evaluation of \
In[19]:=",ExpressionUUID->"ee19fe87-f131-4e1c-b8a4-bb60c065c5bd"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Brane Locking : \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "2", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}],
  SequenceForm["Brane Locking : ", {{2}, {0, 1}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.8418578693298893`*^9, 3.841858441404113*^9, 
  3.841897121433956*^9},
 CellLabel->
  "During evaluation of \
In[19]:=",ExpressionUUID->"84b70bbf-eaeb-4a3a-83e9-7437db73e822"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"Quiver\"\>", "\<\"Adjacency Matrix\"\>", "\<\"Ranks U(n)\"\>"},
    {
     GraphicsBox[
      NamespaceBox["NetworkGraphics",
       DynamicModuleBox[{Typeset`graph = HoldComplete[
         Graph[{1, 2, 3, 4}, {
          Null, SparseArray[
           Automatic, {4, 4}, 0, {
            1, {{0, 1, 3, 4, 4}, {{2}, {3}, {4}, {4}}}, {7, 1, 1, 1}}]}, {
          VertexLabels -> {3 -> 1, 4 -> 1, 2 -> 1, 1 -> 1}, 
           VertexSize -> {4 -> Normal, 3 -> Normal, 2 -> Normal, 1 -> Normal},
            VertexStyle -> {
            1 -> RGBColor[0, 1, 1], 2 -> RGBColor[0, 1, 1], 3 -> GrayLevel[1],
              4 -> GrayLevel[1]}}]]}, 
        TagBox[GraphicsGroupBox[{
           {Hue[0.6, 0.7, 0.5], Opacity[0.7], 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{0., 0.423470590914116}, {
              0.55724370871024, 0.6067307399230383}, {1.1144832656722787`, 
              0.4234579670715625}}], 0.022867138088445177`]}, 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{0., 0.423470590914116}, {
              0.5572430193287741, 0.545869388600845}, {1.1144832656722787`, 
              0.4234579670715625}}], 0.022867138088445177`]}, 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{0., 0.423470590914116}, {
              0.5572423268782246, 0.48473708628372186`}, {1.1144832656722787`,
               0.4234579670715625}}], 0.022867138088445177`]}, 
            {Arrowheads[0.], 
             ArrowBox[{{0., 0.423470590914116}, {1.1144832656722787`, 
              0.4234579670715625}}, 0.022867138088445177`]}, 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{0., 0.423470590914116}, {
              0.5572409387940819, 0.36219147170187277`}, {1.1144832656722787`,
               0.4234579670715625}}], 0.022867138088445177`]}, 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{0., 0.423470590914116}, {
              0.5572402463435131, 0.30105916938480576`}, {1.1144832656722787`,
               0.4234579670715625}}], 0.022867138088445177`]}, 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{0., 0.423470590914116}, {
              0.5572395569620329, 0.24019781806261853`}, {1.1144832656722787`,
               0.4234579670715625}}], 0.022867138088445177`]}, 
            {Arrowheads[0.], 
             ArrowBox[{{1.1144832656722787`, 0.4234579670715625}, {
              2.0315738034071957`, 0.8469138091131194}}, 
              0.022867138088445177`]}, 
            {Arrowheads[0.], 
             ArrowBox[{{1.1144832656722787`, 0.4234579670715625}, {
              2.031531516357039, 0.}}, 0.022867138088445177`]}, 
            {Arrowheads[0.], 
             ArrowBox[{{2.0315738034071957`, 0.8469138091131194}, {
              2.031531516357039, 0.}}, 0.022867138088445177`]}}, 
           {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
             {RGBColor[0, 1, 1], 
              DiskBox[{0., 0.423470590914116}, 0.022867138088445177]}, 
             InsetBox["1", 
              Offset[{2, 2}, {0.022867138088445177, 0.4463377290025612}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {RGBColor[0, 1, 1], 
              DiskBox[{1.1144832656722787, 0.4234579670715625}, 
               0.022867138088445177]}, 
             InsetBox["1", 
              Offset[{2, 2}, {1.1373504037607238, 0.4463251051600077}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {GrayLevel[1], 
              DiskBox[{2.0315738034071957, 0.8469138091131194}, 
               0.022867138088445177]}, 
             InsetBox["1", 
              Offset[{2, 2}, {2.054440941495641, 0.8697809472015646}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {GrayLevel[1], 
              DiskBox[{2.031531516357039, 0.}, 0.022867138088445177]}, 
             InsetBox["1", 
              Offset[{2, 2}, {2.0543986544454844, 0.022867138088445177}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}}}],
         MouseAppearanceTag["NetworkGraphics"]],
        AllowKernelInitialization->False]],
      DefaultBaseStyle->{
       "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
        Hue[0.8, 1., 0.6]},
      FormatType->TraditionalForm,
      FrameTicks->None], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "7", "0", "0"},
         {"7", "0", "1", "1"},
         {"0", "1", "0", "1"},
         {"0", "1", "1", "0"}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
          "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"1"},
          {"1"},
          {"1"},
          {"1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{3.8418578693298893`*^9, 3.841858441404113*^9, 
  3.841897121463214*^9},
 CellLabel->
  "During evaluation of \
In[19]:=",ExpressionUUID->"6912d24e-ae56-412c-8bb2-fad306d29f21"],

Cell[BoxData["\<\"---------------------\"\>"], "Print",
 CellChangeTimes->{3.8418578693298893`*^9, 3.841858441404113*^9, 
  3.841897121465251*^9},
 CellLabel->
  "During evaluation of \
In[19]:=",ExpressionUUID->"674246f8-7f4d-4e85-a00f-2a31ad3c5c65"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Brane Locking : \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "0", "}"}], ",", 
     RowBox[{"{", "1", "}"}], ",", 
     RowBox[{"{", "2", "}"}]}], "}"}]}],
  SequenceForm["Brane Locking : ", {{0}, {1}, {2}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.8418578693298893`*^9, 3.841858441404113*^9, 
  3.841897121466091*^9},
 CellLabel->
  "During evaluation of \
In[19]:=",ExpressionUUID->"5a4dea49-be3b-4ee0-b369-c7c15445feb7"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"Quiver\"\>", "\<\"Adjacency Matrix\"\>", "\<\"Ranks U(n)\"\>"},
    {
     GraphicsBox[
      NamespaceBox["NetworkGraphics",
       DynamicModuleBox[{Typeset`graph = HoldComplete[
         Graph[{1, 2, 3}, {
          Null, SparseArray[
           Automatic, {3, 3}, 0, {
            1, {{0, 2, 3, 3}, {{2}, {3}, {3}}}, {3, 5, 2}}]}, {
          VertexLabels -> {3 -> 1, 2 -> 1, 1 -> 1}, 
           VertexSize -> {3 -> Normal, 2 -> Normal, 1 -> Normal}, 
           VertexStyle -> {
            1 -> RGBColor[0, 1, 1], 2 -> RGBColor[0, 1, 1], 3 -> 
             RGBColor[0, 1, 1]}}]]}, 
        TagBox[GraphicsGroupBox[{
           {Hue[0.6, 0.7, 0.5], Opacity[0.7], 
            {Arrowheads[0.], 
             ArrowBox[
              BezierCurveBox[{{-0.8660254037844384, -0.4999999999999994}, {
              7.470730829510974*^-15, -0.2151802710442648}, {
              0.8660254037844389, -0.5000000000000012}}], 
              0.020399597244776385`]}, 
            {Arrowheads[0.], 
             ArrowBox[{{-0.8660254037844384, -0.4999999999999994}, {
              0.8660254037844389, -0.5000000000000012}}, 
              0.020399597244776385`]}, 
            {Arrowheads[0.], 
             ArrowBox[
              BezierCurveBox[{{-0.8660254037844384, -0.4999999999999994}, {
              1.4168627435279434`*^-15, -0.7848197289557832}, {
              0.8660254037844389, -0.5000000000000012}}], 
              0.020399597244776385`]}, 
            {Arrowheads[0.], 
             ArrowBox[
              BezierCurveBox[{{-0.8660254037844384, -0.4999999999999994}, \
{-0.6796738226668952, 0.3924098644779064}, {1.8369701987210297`*^-16, 1.}}], 
              0.020399597244776385`]}, 
            {Arrowheads[0.], 
             ArrowBox[
              BezierCurveBox[{{-0.8660254037844384, -0.4999999999999994}, \
{-0.5566552263450985, 0.3213850447761295}, {1.8369701987210297`*^-16, 1.}}], 
              0.020399597244776385`]}, 
            {Arrowheads[0.], 
             ArrowBox[{{-0.8660254037844384, -0.4999999999999994}, {
              1.8369701987210297`*^-16, 1.}}, 0.020399597244776385`]}, 
            {Arrowheads[0.], 
             ArrowBox[
              BezierCurveBox[{{-0.8660254037844384, -0.4999999999999994}, \
{-0.30937017743936446`, 0.1786149552239155}, {1.8369701987210297`*^-16, 1.}}],
               0.020399597244776385`]}, 
            {Arrowheads[0.], 
             ArrowBox[
              BezierCurveBox[{{-0.8660254037844384, -0.4999999999999994}, \
{-0.18635158111754702`, 0.10759013552211964`}, {1.8369701987210297`*^-16, 
              1.}}], 0.020399597244776385`]}, 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{
              0.8660254037844389, -0.5000000000000012}, {0.18635158111754763`,
               0.10759013552211703`}, {1.8369701987210297`*^-16, 1.}}], 
              0.020399597244776385`]}, 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{
              0.8660254037844389, -0.5000000000000012}, {0.679673822666896, 
              0.39240986447787185`}, {1.8369701987210297`*^-16, 1.}}], 
              0.020399597244776385`]}}, 
           {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
             {RGBColor[0, 1, 1], 
              DiskBox[{-0.8660254037844384, -0.4999999999999994}, 
               0.020399597244776385]}, 
             InsetBox["1", 
              Offset[{2, 2}, {-0.845625806539662, -0.479600402755223}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {RGBColor[0, 1, 1], 
              DiskBox[{0.8660254037844389, -0.5000000000000012}, 
               0.020399597244776385]}, 
             InsetBox["1", 
              Offset[{2, 2}, {0.8864250010292153, -0.47960040275522486}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {RGBColor[0, 1, 1], 
              DiskBox[{1.8369701987210297*^-16, 1.}, 0.020399597244776385]}, 
             InsetBox["1", 
              Offset[{2, 2}, {0.02039959724477657, 1.0203995972447764}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}}}],
         MouseAppearanceTag["NetworkGraphics"]],
        AllowKernelInitialization->False]],
      DefaultBaseStyle->{
       "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
        Hue[0.8, 1., 0.6]},
      FormatType->TraditionalForm,
      FrameTicks->None], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "3", "5"},
         {"3", "0", "2"},
         {"5", "2", "0"}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
          "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"1"},
          {"1"},
          {"1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{3.8418578693298893`*^9, 3.841858441404113*^9, 
  3.841897121488059*^9},
 CellLabel->
  "During evaluation of \
In[19]:=",ExpressionUUID->"92dd03de-b573-42aa-a01f-b2a48356eb27"],

Cell[BoxData["\<\"---------------------\"\>"], "Print",
 CellChangeTimes->{3.8418578693298893`*^9, 3.841858441404113*^9, 
  3.8418971214942102`*^9},
 CellLabel->
  "During evaluation of \
In[19]:=",ExpressionUUID->"a9bb0b7c-b76f-43e4-a7da-f79d31978518"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MagneticQuivers", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5", ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\"\<s\>\"", ",", "\"\<u\>\""}], "}"}], ",", "False"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.841857885251049*^9, 3.841857885878523*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"5ac4c7df-5b22-4be5-ab46-789b90119f10"],

Cell[CellGroupData[{

Cell[BoxData["\<\"Electric quiver :\"\>"], "Print",
 CellChangeTimes->{3.841857897697084*^9, 3.841858441514039*^9, 
  3.841897121510676*^9},
 CellLabel->
  "During evaluation of \
In[20]:=",ExpressionUUID->"5c3e516c-b71f-4cd0-8146-0726c8688423"],

Cell[BoxData[
 GraphicsBox[
  {GrayLevel[0], DiskBox[{1, 0}, 0.15], DiskBox[{2, 0}, 0.15], 
   RectangleBox[{0.85, 0.85}, {1.15, 1.15}], 
   RectangleBox[{1.85, 0.85}, {2.15, 1.15}], LineBox[{{1, 0}, {2, 0}}], 
   LineBox[{{1, 0}, {1, 1}}], LineBox[{{2, 0}, {2, 1}}], 
   InsetBox["\<\"2\"\>", {1, 1.3}], InsetBox["\<\"3\"\>", {2, 1.3}], 
   InsetBox["\<\"SU(5)\"\>", {1, -0.3}], InsetBox["\<\"U(5)\"\>", {2, -0.3}]},
  
  ImageSize->Small]], "Print",
 CellChangeTimes->{3.841857897697084*^9, 3.841858441514039*^9, 
  3.841897121511776*^9},
 CellLabel->
  "During evaluation of \
In[20]:=",ExpressionUUID->"a1cc602d-7c56-4559-a802-6d1281e6306d"],

Cell[BoxData["\<\"List of magnetic quivers :\"\>"], "Print",
 CellChangeTimes->{3.841857897697084*^9, 3.841858441514039*^9, 
  3.841897121513376*^9},
 CellLabel->
  "During evaluation of \
In[20]:=",ExpressionUUID->"1f2a5dc7-eb4b-4945-8db4-3c04cd879128"],

Cell[BoxData["\<\"---------------------\"\>"], "Print",
 CellChangeTimes->{3.841857897697084*^9, 3.841858441514039*^9, 
  3.8418971215140543`*^9},
 CellLabel->
  "During evaluation of \
In[20]:=",ExpressionUUID->"2a2c269b-5038-4161-b443-3e12e46254c6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Brane Locking : \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "1", ",", "2"}], "}"}], "}"}]}],
  SequenceForm["Brane Locking : ", {{0, 1, 2}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.841857897697084*^9, 3.841858441514039*^9, 
  3.841897121514654*^9},
 CellLabel->
  "During evaluation of \
In[20]:=",ExpressionUUID->"510fa64a-cc6f-4533-862a-e134048f67e5"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"Quiver\"\>", "\<\"Adjacency Matrix\"\>", "\<\"Ranks U(n)\"\>"},
    {
     GraphicsBox[
      NamespaceBox["NetworkGraphics",
       DynamicModuleBox[{Typeset`graph = HoldComplete[
         Graph[{1, 2, 3, 4, 5}, {
          Null, SparseArray[
           Automatic, {5, 5}, 0, {
            1, {{0, 2, 3, 4, 5, 5}, {{3}, {4}, {3}, {4}, {5}}}, {2, 1, 1, 1, 
             1}}]}, {VertexLabels -> {3 -> 2, 5 -> 1, 4 -> 2, 2 -> 1, 1 -> 1},
            VertexSize -> {
            4 -> Normal, 3 -> Normal, 2 -> Normal, 1 -> Normal, 5 -> Normal}, 
           VertexStyle -> {
            1 -> RGBColor[0, 1, 1], 2 -> GrayLevel[1], 3 -> RGBColor[0, 1, 1],
              4 -> GrayLevel[1], 5 -> GrayLevel[1]}}]]}, 
        TagBox[GraphicsGroupBox[{
           {Hue[0.6, 0.7, 0.5], Opacity[0.7], 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{1.5734342840259252`, 
              0.9638966059618368}, {1.4108804786305373`, 
              0.5338631091060834}, {1.0248076754368418`, 
              0.2842627511320338}}], 0.03130154421750313]}, 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{1.5734342840259252`, 
              0.9638966059618368}, {1.1873614808322266`, 
              0.7142962479879463}, {1.0248076754368418`, 
              0.2842627511320338}}], 0.03130154421750313]}, 
            {Arrowheads[0.], 
             ArrowBox[{{1.5734342840259252`, 0.9638966059618368}, {
              2.1247884677676954`, 0.28451552033106736`}}, 
              0.03130154421750313]}, 
            {Arrowheads[0.], 
             ArrowBox[{{0., 0.}, {1.0248076754368418`, 0.2842627511320338}}, 
              0.03130154421750313]}, 
            {Arrowheads[0.], 
             ArrowBox[{{1.0248076754368418`, 0.2842627511320338}, {
              2.1247884677676954`, 0.28451552033106736`}}, 
              0.03130154421750313]}, 
            {Arrowheads[0.], 
             ArrowBox[{{2.1247884677676954`, 0.28451552033106736`}, {
              3.149418864090374, 0.000446457422130897}}, 
              0.03130154421750313]}}, 
           {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
             {RGBColor[0, 1, 1], 
              DiskBox[{1.5734342840259252, 0.9638966059618368}, 
               0.03130154421750313]}, 
             InsetBox["1", 
              Offset[{2, 2}, {1.6047358282434283, 0.9951981501793399}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {GrayLevel[1], DiskBox[{0., 0.}, 0.03130154421750313]}, 
             InsetBox["1", 
              Offset[{2, 2}, {0.03130154421750313, 0.03130154421750313}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {RGBColor[0, 1, 1], 
              DiskBox[{1.0248076754368418, 0.2842627511320338}, 
               0.03130154421750313]}, 
             InsetBox["2", 
              Offset[{2, 2}, {1.056109219654345, 0.31556429534953695}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {GrayLevel[1], 
              DiskBox[{2.1247884677676954, 0.28451552033106736}, 
               0.03130154421750313]}, 
             InsetBox["2", 
              Offset[{2, 2}, {2.1560900119851985, 0.3158170645485705}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {GrayLevel[1], 
              DiskBox[{3.149418864090374, 0.000446457422130897}, 
               0.03130154421750313]}, 
             InsetBox["1", 
              Offset[{2, 2}, {3.1807204083078773, 0.031748001639634024}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}}}],
         MouseAppearanceTag["NetworkGraphics"]],
        AllowKernelInitialization->False]],
      DefaultBaseStyle->{
       "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
        Hue[0.8, 1., 0.6]},
      FormatType->TraditionalForm,
      FrameTicks->None], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0", "2", "1", "0"},
         {"0", "0", "1", "0", "0"},
         {"2", "1", "0", "1", "0"},
         {"1", "0", "1", "0", "1"},
         {"0", "0", "0", "1", "0"}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
          "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"1"},
          {"1"},
          {"2"},
          {"2"},
          {"1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{3.841857897697084*^9, 3.841858441514039*^9, 
  3.841897121540255*^9},
 CellLabel->
  "During evaluation of \
In[20]:=",ExpressionUUID->"d9d0fb4b-8ddf-45a4-b5fd-5fe0d46427ff"],

Cell[BoxData["\<\"---------------------\"\>"], "Print",
 CellChangeTimes->{3.841857897697084*^9, 3.841858441514039*^9, 
  3.8418971215428467`*^9},
 CellLabel->
  "During evaluation of \
In[20]:=",ExpressionUUID->"33233e4d-7255-4dde-8b92-acae02b206e7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Brane Locking : \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "0", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}]}], "}"}]}],
  SequenceForm["Brane Locking : ", {{0}, {1, 2}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.841857897697084*^9, 3.841858441514039*^9, 
  3.841897121543762*^9},
 CellLabel->
  "During evaluation of \
In[20]:=",ExpressionUUID->"94a69104-3db4-4152-8c69-28c68674a5ee"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"Quiver\"\>", "\<\"Adjacency Matrix\"\>", "\<\"Ranks U(n)\"\>"},
    {
     GraphicsBox[
      NamespaceBox["NetworkGraphics",
       DynamicModuleBox[{Typeset`graph = HoldComplete[
         Graph[{1, 2, 3}, {
          Null, SparseArray[
           Automatic, {3, 3}, 0, {1, {{0, 1, 2, 2}, {{2}, {3}}}, {8, 2}}]}, {
          VertexLabels -> {3 -> 1, 2 -> 1, 1 -> 1}, 
           VertexSize -> {3 -> Normal, 2 -> Normal, 1 -> Normal}, 
           VertexStyle -> {
            1 -> RGBColor[0, 1, 1], 2 -> RGBColor[0, 1, 1], 3 -> 
             GrayLevel[1]}}]]}, 
        TagBox[GraphicsGroupBox[{
           {Hue[0.6, 0.7, 0.5], Opacity[0.7], 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{0., 3.6739403974420594`*^-16}, {
              0.49999999999999956`, 0.16444074718311832`}, {1., 
              2.4492935982947064`*^-16}}], 0.02261146496815286]}, 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{0., 3.6739403974420594`*^-16}, {
              0.5000000000000036, 0.11765006216721607`}, {1., 
              2.4492935982947064`*^-16}}], 0.02261146496815286]}, 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{0., 3.6739403974420594`*^-16}, {0.5, 
              0.07066906309685929}, {1., 2.4492935982947064`*^-16}}], 
              0.02261146496815286]}, 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{0., 3.6739403974420594`*^-16}, {
              0.4999999999999364, 0.02356974426317302}, {1., 
              2.4492935982947064`*^-16}}], 0.02261146496815286]}, 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{0., 3.6739403974420594`*^-16}, {
              0.49999999999993616`, -0.023569744263172116`}, {1., 
              2.4492935982947064`*^-16}}], 0.02261146496815286]}, 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{0., 3.6739403974420594`*^-16}, {
              0.5, -0.07066906309685755}, {1., 2.4492935982947064`*^-16}}], 
              0.02261146496815286]}, 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{0., 3.6739403974420594`*^-16}, {
              0.5000000000000033, -0.11765006216721617`}, {1., 
              2.4492935982947064`*^-16}}], 0.02261146496815286]}, 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{0., 3.6739403974420594`*^-16}, {
              0.49999999999999983`, -0.1644407471831147}, {1., 
              2.4492935982947064`*^-16}}], 0.02261146496815286]}, 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{1., 2.4492935982947064`*^-16}, {
              1.4999999999999984`, 0.1644407471831162}, {2., 0.}}], 
              0.02261146496815286]}, 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{1., 2.4492935982947064`*^-16}, {
              1.4999999999999987`, -0.16444074718311225`}, {2., 0.}}], 
              0.02261146496815286]}}, 
           {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
             {RGBColor[0, 1, 1], 
              DiskBox[{0., 3.6739403974420594*^-16}, 0.02261146496815286]}, 
             InsetBox["1", 
              Offset[{2, 2}, {0.02261146496815286, 0.02261146496815323}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {RGBColor[0, 1, 1], 
              DiskBox[{1., 2.4492935982947064*^-16}, 0.02261146496815286]}, 
             InsetBox["1", 
              Offset[{2, 2}, {1.0226114649681528, 0.022611464968153108}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {GrayLevel[1], DiskBox[{2., 0.}, 0.02261146496815286]}, 
             InsetBox["1", 
              Offset[{2, 2}, {2.022611464968153, 0.02261146496815286}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}}}],
         MouseAppearanceTag["NetworkGraphics"]],
        AllowKernelInitialization->False]],
      DefaultBaseStyle->{
       "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
        Hue[0.8, 1., 0.6]},
      FormatType->TraditionalForm,
      FrameTicks->None], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "8", "0"},
         {"8", "0", "2"},
         {"0", "2", "0"}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
          "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"1"},
          {"1"},
          {"1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{3.841857897697084*^9, 3.841858441514039*^9, 
  3.841897121565042*^9},
 CellLabel->
  "During evaluation of \
In[20]:=",ExpressionUUID->"85f5fc70-59d9-4088-955d-7169f48cc60d"],

Cell[BoxData["\<\"---------------------\"\>"], "Print",
 CellChangeTimes->{3.841857897697084*^9, 3.841858441514039*^9, 
  3.841897121567163*^9},
 CellLabel->
  "During evaluation of \
In[20]:=",ExpressionUUID->"668e0284-5a95-4291-9fd6-8b481d70a8fd"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MagneticQuivers", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5", ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\"\<u\>\"", ",", "\"\<s\>\""}], "}"}], ",", "False"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.841857889473308*^9, 3.8418578898835163`*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"73adc36c-5782-42ed-82df-4f82e11e7df5"],

Cell[CellGroupData[{

Cell[BoxData["\<\"Electric quiver :\"\>"], "Print",
 CellChangeTimes->{3.841857900298316*^9, 3.8418584415619507`*^9, 
  3.841897121591648*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"6c47b5f1-bab3-4a7e-8170-d9b540de97fc"],

Cell[BoxData[
 GraphicsBox[
  {GrayLevel[0], DiskBox[{1, 0}, 0.15], DiskBox[{2, 0}, 0.15], 
   RectangleBox[{0.85, 0.85}, {1.15, 1.15}], 
   RectangleBox[{1.85, 0.85}, {2.15, 1.15}], LineBox[{{1, 0}, {2, 0}}], 
   LineBox[{{1, 0}, {1, 1}}], LineBox[{{2, 0}, {2, 1}}], 
   InsetBox["\<\"2\"\>", {1, 1.3}], InsetBox["\<\"3\"\>", {2, 1.3}], 
   InsetBox["\<\"U(5)\"\>", {1, -0.3}], InsetBox["\<\"SU(5)\"\>", {2, -0.3}]},
  
  ImageSize->Small]], "Print",
 CellChangeTimes->{3.841857900298316*^9, 3.8418584415619507`*^9, 
  3.841897121593101*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"70b9b48a-1cce-4c36-856a-bb479096716e"],

Cell[BoxData["\<\"List of magnetic quivers :\"\>"], "Print",
 CellChangeTimes->{3.841857900298316*^9, 3.8418584415619507`*^9, 
  3.841897121595031*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"cc263e9f-650a-488e-9440-b650da2ccf6a"],

Cell[BoxData["\<\"---------------------\"\>"], "Print",
 CellChangeTimes->{3.841857900298316*^9, 3.8418584415619507`*^9, 
  3.8418971215958643`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"d8868192-58b6-459a-9721-15af4c3c4ad9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Brane Locking : \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "1", ",", "2"}], "}"}], "}"}]}],
  SequenceForm["Brane Locking : ", {{0, 1, 2}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.841857900298316*^9, 3.8418584415619507`*^9, 
  3.841897121596632*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"f3ee6b14-6a6d-435e-81ec-f381895a444b"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"Quiver\"\>", "\<\"Adjacency Matrix\"\>", "\<\"Ranks U(n)\"\>"},
    {
     GraphicsBox[
      NamespaceBox["NetworkGraphics",
       DynamicModuleBox[{Typeset`graph = HoldComplete[
         Graph[{1, 2, 3, 4, 5}, {
          Null, SparseArray[
           Automatic, {5, 5}, 0, {
            1, {{0, 2, 3, 4, 5, 5}, {{3}, {4}, {3}, {4}, {5}}}, {2, 1, 1, 1, 
             1}}]}, {VertexLabels -> {3 -> 2, 5 -> 1, 4 -> 2, 2 -> 1, 1 -> 1},
            VertexSize -> {
            4 -> Normal, 3 -> Normal, 2 -> Normal, 1 -> Normal, 5 -> Normal}, 
           VertexStyle -> {
            1 -> RGBColor[0, 1, 1], 2 -> GrayLevel[1], 3 -> RGBColor[0, 1, 1],
              4 -> GrayLevel[1], 5 -> GrayLevel[1]}}]]}, 
        TagBox[GraphicsGroupBox[{
           {Hue[0.6, 0.7, 0.5], Opacity[0.7], 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{1.5734342840259252`, 
              0.9638966059618368}, {1.4108804786305373`, 
              0.5338631091060834}, {1.0248076754368418`, 
              0.2842627511320338}}], 0.03130154421750313]}, 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{1.5734342840259252`, 
              0.9638966059618368}, {1.1873614808322266`, 
              0.7142962479879463}, {1.0248076754368418`, 
              0.2842627511320338}}], 0.03130154421750313]}, 
            {Arrowheads[0.], 
             ArrowBox[{{1.5734342840259252`, 0.9638966059618368}, {
              2.1247884677676954`, 0.28451552033106736`}}, 
              0.03130154421750313]}, 
            {Arrowheads[0.], 
             ArrowBox[{{0., 0.}, {1.0248076754368418`, 0.2842627511320338}}, 
              0.03130154421750313]}, 
            {Arrowheads[0.], 
             ArrowBox[{{1.0248076754368418`, 0.2842627511320338}, {
              2.1247884677676954`, 0.28451552033106736`}}, 
              0.03130154421750313]}, 
            {Arrowheads[0.], 
             ArrowBox[{{2.1247884677676954`, 0.28451552033106736`}, {
              3.149418864090374, 0.000446457422130897}}, 
              0.03130154421750313]}}, 
           {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
             {RGBColor[0, 1, 1], 
              DiskBox[{1.5734342840259252, 0.9638966059618368}, 
               0.03130154421750313]}, 
             InsetBox["1", 
              Offset[{2, 2}, {1.6047358282434283, 0.9951981501793399}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {GrayLevel[1], DiskBox[{0., 0.}, 0.03130154421750313]}, 
             InsetBox["1", 
              Offset[{2, 2}, {0.03130154421750313, 0.03130154421750313}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {RGBColor[0, 1, 1], 
              DiskBox[{1.0248076754368418, 0.2842627511320338}, 
               0.03130154421750313]}, 
             InsetBox["2", 
              Offset[{2, 2}, {1.056109219654345, 0.31556429534953695}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {GrayLevel[1], 
              DiskBox[{2.1247884677676954, 0.28451552033106736}, 
               0.03130154421750313]}, 
             InsetBox["2", 
              Offset[{2, 2}, {2.1560900119851985, 0.3158170645485705}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {GrayLevel[1], 
              DiskBox[{3.149418864090374, 0.000446457422130897}, 
               0.03130154421750313]}, 
             InsetBox["1", 
              Offset[{2, 2}, {3.1807204083078773, 0.031748001639634024}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}}}],
         MouseAppearanceTag["NetworkGraphics"]],
        AllowKernelInitialization->False]],
      DefaultBaseStyle->{
       "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
        Hue[0.8, 1., 0.6]},
      FormatType->TraditionalForm,
      FrameTicks->None], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0", "2", "1", "0"},
         {"0", "0", "1", "0", "0"},
         {"2", "1", "0", "1", "0"},
         {"1", "0", "1", "0", "1"},
         {"0", "0", "0", "1", "0"}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
          "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"1"},
          {"1"},
          {"2"},
          {"2"},
          {"1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{3.841857900298316*^9, 3.8418584415619507`*^9, 
  3.841897121633071*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"12b3fa57-750f-498b-bb81-e118344b5701"],

Cell[BoxData["\<\"---------------------\"\>"], "Print",
 CellChangeTimes->{3.841857900298316*^9, 3.8418584415619507`*^9, 
  3.8418971216352673`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"327040db-c0fa-486b-84a7-feaf02bf5dce"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Brane Locking : \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", "2", "}"}]}], "}"}]}],
  SequenceForm["Brane Locking : ", {{0, 1}, {2}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.841857900298316*^9, 3.8418584415619507`*^9, 
  3.84189712163618*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"f524f990-1d24-48b9-9446-233fbc64a36b"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"Quiver\"\>", "\<\"Adjacency Matrix\"\>", "\<\"Ranks U(n)\"\>"},
    {
     GraphicsBox[
      NamespaceBox["NetworkGraphics",
       DynamicModuleBox[{Typeset`graph = HoldComplete[
         Graph[{1, 2, 3, 4}, {
          Null, SparseArray[
           Automatic, {4, 4}, 0, {
            1, {{0, 3, 3, 4, 4}, {{2}, {3}, {4}, {4}}}, {7, 1, 1, 1}}]}, {
          VertexLabels -> {3 -> 1, 4 -> 1, 2 -> 1, 1 -> 1}, 
           VertexSize -> {4 -> Normal, 3 -> Normal, 2 -> Normal, 1 -> Normal},
            VertexStyle -> {
            1 -> RGBColor[0, 1, 1], 2 -> RGBColor[0, 1, 1], 3 -> GrayLevel[1],
              4 -> GrayLevel[1]}}]]}, 
        TagBox[GraphicsGroupBox[{
           {Hue[0.6, 0.7, 0.5], Opacity[0.7], 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{1.1142268386913339`, 
              0.4236052501613839}, {0.5571306476553958, 
              0.24032857172359126`}, {0., 0.4235004810574838}}], 
              0.022866030704227575`]}, 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{1.1142268386913339`, 
              0.4236052501613839}, {0.557124926269128, 
              0.30117591970168345`}, {0., 0.4235004810574838}}], 
              0.022866030704227575`]}, 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{1.1142268386913339`, 
              0.4236052501613839}, {0.5571191794115979, 
              0.36229415633282996`}, {0., 0.4235004810574838}}], 
              0.022866030704227575`]}, 
            {Arrowheads[0.], 
             ArrowBox[{{1.1142268386913339`, 0.4236052501613839}, {0., 
              0.4235004810574838}}, 0.022866030704227575`]}, 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{1.1142268386913339`, 
              0.4236052501613839}, {0.5571076592797043, 
              0.48481157488588755`}, {0., 0.4235004810574838}}], 
              0.022866030704227575`]}, 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{1.1142268386913339`, 
              0.4236052501613839}, {0.5571019124221894, 0.5459298115172}, {0.,
               0.4235004810574838}}], 0.022866030704227575`]}, 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{1.1142268386913339`, 
              0.4236052501613839}, {0.5570961910359397, 0.6067771594954496}, {
              0., 0.4235004810574838}}], 0.022866030704227575`]}, 
            {Arrowheads[0.], 
             ArrowBox[{{1.1142268386913339`, 0.4236052501613839}, {
              2.031436775540887, 0.8469863348158488}}, 
              0.022866030704227575`]}, 
            {Arrowheads[0.], 
             ArrowBox[{{1.1142268386913339`, 0.4236052501613839}, {
              2.0313667765610512`, 0.}}, 0.022866030704227575`]}, 
            {Arrowheads[0.], 
             ArrowBox[{{2.031436775540887, 0.8469863348158488}, {
              2.0313667765610512`, 0.}}, 0.022866030704227575`]}}, 
           {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
             {RGBColor[0, 1, 1], 
              DiskBox[{1.1142268386913339, 0.4236052501613839}, 
               0.022866030704227575]}, 
             InsetBox["1", 
              Offset[{2, 2}, {1.1370928693955615, 0.4464712808656115}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {RGBColor[0, 1, 1], 
              DiskBox[{0., 0.4235004810574838}, 0.022866030704227575]}, 
             InsetBox["1", 
              Offset[{2, 2}, {0.022866030704227575, 0.4463665117617114}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {GrayLevel[1], 
              DiskBox[{2.031436775540887, 0.8469863348158488}, 
               0.022866030704227575]}, 
             InsetBox["1", 
              Offset[{2, 2}, {2.0543028062451145, 0.8698523655200764}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {GrayLevel[1], 
              DiskBox[{2.0313667765610512, 0.}, 0.022866030704227575]}, 
             InsetBox["1", 
              Offset[{2, 2}, {2.054232807265279, 0.022866030704227575}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}}}],
         MouseAppearanceTag["NetworkGraphics"]],
        AllowKernelInitialization->False]],
      DefaultBaseStyle->{
       "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
        Hue[0.8, 1., 0.6]},
      FormatType->TraditionalForm,
      FrameTicks->None], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "7", "1", "1"},
         {"7", "0", "0", "0"},
         {"1", "0", "0", "1"},
         {"1", "0", "1", "0"}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
          "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"1"},
          {"1"},
          {"1"},
          {"1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{3.841857900298316*^9, 3.8418584415619507`*^9, 
  3.841897121673287*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"85c31669-eb49-442b-9183-18da456071fd"],

Cell[BoxData["\<\"---------------------\"\>"], "Print",
 CellChangeTimes->{3.841857900298316*^9, 3.8418584415619507`*^9, 
  3.841897121675955*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"faf22ed9-cb26-4b83-87a0-396d38dcc520"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MagneticQuivers", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5", ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\"\<u\>\"", ",", "\"\<u\>\""}], "}"}], ",", "False"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.841857892915098*^9, 3.841857894851892*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"442cceac-b75d-45f2-8eca-7a6442917ad7"],

Cell[CellGroupData[{

Cell[BoxData["\<\"Electric quiver :\"\>"], "Print",
 CellChangeTimes->{3.841857902860362*^9, 3.8418584416098843`*^9, 
  3.841897121692938*^9},
 CellLabel->
  "During evaluation of \
In[22]:=",ExpressionUUID->"c51cc82a-4c9d-423e-a4ae-9bc11963dbdb"],

Cell[BoxData[
 GraphicsBox[
  {GrayLevel[0], DiskBox[{1, 0}, 0.15], DiskBox[{2, 0}, 0.15], 
   RectangleBox[{0.85, 0.85}, {1.15, 1.15}], 
   RectangleBox[{1.85, 0.85}, {2.15, 1.15}], LineBox[{{1, 0}, {2, 0}}], 
   LineBox[{{1, 0}, {1, 1}}], LineBox[{{2, 0}, {2, 1}}], 
   InsetBox["\<\"2\"\>", {1, 1.3}], InsetBox["\<\"3\"\>", {2, 1.3}], 
   InsetBox["\<\"U(5)\"\>", {1, -0.3}], InsetBox["\<\"U(5)\"\>", {2, -0.3}]},
  ImageSize->Small]], "Print",
 CellChangeTimes->{3.841857902860362*^9, 3.8418584416098843`*^9, 
  3.84189712169409*^9},
 CellLabel->
  "During evaluation of \
In[22]:=",ExpressionUUID->"4c2f9fc8-7a2f-4863-886c-7e00349c71c5"],

Cell[BoxData["\<\"List of magnetic quivers :\"\>"], "Print",
 CellChangeTimes->{3.841857902860362*^9, 3.8418584416098843`*^9, 
  3.84189712169596*^9},
 CellLabel->
  "During evaluation of \
In[22]:=",ExpressionUUID->"a89599a7-01ba-46e8-8abd-aa0f01a25715"],

Cell[BoxData["\<\"---------------------\"\>"], "Print",
 CellChangeTimes->{3.841857902860362*^9, 3.8418584416098843`*^9, 
  3.841897121696583*^9},
 CellLabel->
  "During evaluation of \
In[22]:=",ExpressionUUID->"0ffe05de-372c-4d1d-934f-535ebbd683f5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Brane Locking : \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "1", ",", "2"}], "}"}], "}"}]}],
  SequenceForm["Brane Locking : ", {{0, 1, 2}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.841857902860362*^9, 3.8418584416098843`*^9, 
  3.841897121697246*^9},
 CellLabel->
  "During evaluation of \
In[22]:=",ExpressionUUID->"56b20dcd-f5f8-48b9-b118-c3d2149d6b9a"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"Quiver\"\>", "\<\"Adjacency Matrix\"\>", "\<\"Ranks U(n)\"\>"},
    {
     GraphicsBox[
      NamespaceBox["NetworkGraphics",
       DynamicModuleBox[{Typeset`graph = HoldComplete[
         Graph[{1, 2, 3, 4, 5}, {
          Null, SparseArray[
           Automatic, {5, 5}, 0, {
            1, {{0, 2, 3, 4, 5, 5}, {{3}, {4}, {3}, {4}, {5}}}, {2, 1, 1, 1, 
             1}}]}, {VertexLabels -> {3 -> 2, 5 -> 1, 4 -> 2, 2 -> 1, 1 -> 1},
            VertexSize -> {
            4 -> Normal, 3 -> Normal, 2 -> Normal, 1 -> Normal, 5 -> Normal}, 
           VertexStyle -> {
            1 -> RGBColor[0, 1, 1], 2 -> GrayLevel[1], 3 -> RGBColor[0, 1, 1],
              4 -> GrayLevel[1], 5 -> GrayLevel[1]}}]]}, 
        TagBox[GraphicsGroupBox[{
           {Hue[0.6, 0.7, 0.5], Opacity[0.7], 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{1.5734342840259252`, 
              0.9638966059618368}, {1.4108804786305373`, 
              0.5338631091060834}, {1.0248076754368418`, 
              0.2842627511320338}}], 0.03130154421750313]}, 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{1.5734342840259252`, 
              0.9638966059618368}, {1.1873614808322266`, 
              0.7142962479879463}, {1.0248076754368418`, 
              0.2842627511320338}}], 0.03130154421750313]}, 
            {Arrowheads[0.], 
             ArrowBox[{{1.5734342840259252`, 0.9638966059618368}, {
              2.1247884677676954`, 0.28451552033106736`}}, 
              0.03130154421750313]}, 
            {Arrowheads[0.], 
             ArrowBox[{{0., 0.}, {1.0248076754368418`, 0.2842627511320338}}, 
              0.03130154421750313]}, 
            {Arrowheads[0.], 
             ArrowBox[{{1.0248076754368418`, 0.2842627511320338}, {
              2.1247884677676954`, 0.28451552033106736`}}, 
              0.03130154421750313]}, 
            {Arrowheads[0.], 
             ArrowBox[{{2.1247884677676954`, 0.28451552033106736`}, {
              3.149418864090374, 0.000446457422130897}}, 
              0.03130154421750313]}}, 
           {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
             {RGBColor[0, 1, 1], 
              DiskBox[{1.5734342840259252, 0.9638966059618368}, 
               0.03130154421750313]}, 
             InsetBox["1", 
              Offset[{2, 2}, {1.6047358282434283, 0.9951981501793399}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {GrayLevel[1], DiskBox[{0., 0.}, 0.03130154421750313]}, 
             InsetBox["1", 
              Offset[{2, 2}, {0.03130154421750313, 0.03130154421750313}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {RGBColor[0, 1, 1], 
              DiskBox[{1.0248076754368418, 0.2842627511320338}, 
               0.03130154421750313]}, 
             InsetBox["2", 
              Offset[{2, 2}, {1.056109219654345, 0.31556429534953695}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {GrayLevel[1], 
              DiskBox[{2.1247884677676954, 0.28451552033106736}, 
               0.03130154421750313]}, 
             InsetBox["2", 
              Offset[{2, 2}, {2.1560900119851985, 0.3158170645485705}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {GrayLevel[1], 
              DiskBox[{3.149418864090374, 0.000446457422130897}, 
               0.03130154421750313]}, 
             InsetBox["1", 
              Offset[{2, 2}, {3.1807204083078773, 0.031748001639634024}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}}}],
         MouseAppearanceTag["NetworkGraphics"]],
        AllowKernelInitialization->False]],
      DefaultBaseStyle->{
       "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
        Hue[0.8, 1., 0.6]},
      FormatType->TraditionalForm,
      FrameTicks->None], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0", "2", "1", "0"},
         {"0", "0", "1", "0", "0"},
         {"2", "1", "0", "1", "0"},
         {"1", "0", "1", "0", "1"},
         {"0", "0", "0", "1", "0"}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
          "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"1"},
          {"1"},
          {"2"},
          {"2"},
          {"1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{3.841857902860362*^9, 3.8418584416098843`*^9, 
  3.8418971217297*^9},
 CellLabel->
  "During evaluation of \
In[22]:=",ExpressionUUID->"9c6b5058-f613-497f-83da-2d7762efddfa"],

Cell[BoxData["\<\"---------------------\"\>"], "Print",
 CellChangeTimes->{3.841857902860362*^9, 3.8418584416098843`*^9, 
  3.841897121731489*^9},
 CellLabel->
  "During evaluation of \
In[22]:=",ExpressionUUID->"604d4dab-31be-4cdc-950f-a2e2b3590573"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Examples from Section 4.3", "Subsubsection",
 CellChangeTimes->{{3.8418578194072227`*^9, 3.841857837089808*^9}, {
  3.845377613280877*^9, 
  3.8453776191578712`*^9}},ExpressionUUID->"04acbbba-7ee5-4c57-b9da-\
809d0cbf1a2d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MagneticQuivers", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\"\<s\>\"", ",", "\"\<u\>\"", ",", "\"\<s\>\""}], "}"}], ",", 
   "False"}], "]"}]], "Input",
 CellChangeTimes->{{3.841857847856759*^9, 3.8418578677743063`*^9}, {
  3.8453776265072947`*^9, 3.845377643616241*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"38d6fe45-8c51-406a-903b-1402e51758ea"],

Cell[CellGroupData[{

Cell[BoxData["\<\"Electric quiver :\"\>"], "Print",
 CellChangeTimes->{3.8418578693298893`*^9, 3.841858441404113*^9, 
  3.8418971213703527`*^9, 3.845377643713249*^9},
 CellLabel->
  "During evaluation of \
In[12]:=",ExpressionUUID->"5eb069ab-42dd-4ea4-bf93-bf97dc4238b9"],

Cell[BoxData[
 GraphicsBox[
  {GrayLevel[0], DiskBox[{1, 0}, 0.15], DiskBox[{2, 0}, 0.15], 
   DiskBox[{3, 0}, 0.15], RectangleBox[{0.85, 0.85}, {1.15, 1.15}], 
   RectangleBox[{1.85, 0.85}, {2.15, 1.15}], 
   RectangleBox[{2.85, 0.85}, {3.15, 1.15}], LineBox[{{1, 0}, {2, 0}}], 
   LineBox[{{2, 0}, {3, 0}}], LineBox[{{1, 0}, {1, 1}}], 
   LineBox[{{2, 0}, {2, 1}}], LineBox[{{3, 0}, {3, 1}}], 
   InsetBox["\<\"1\"\>", {1, 1.3}], InsetBox["\<\"2\"\>", {2, 1.3}], 
   InsetBox["\<\"2\"\>", {3, 1.3}], InsetBox["\<\"SU(2)\"\>", {1, -0.3}], 
   InsetBox["\<\"U(2)\"\>", {2, -0.3}], InsetBox["\<\"SU(2)\"\>", {3, -0.3}]},
  
  ImageSize->Small]], "Print",
 CellChangeTimes->{3.8418578693298893`*^9, 3.841858441404113*^9, 
  3.8418971213703527`*^9, 3.845377643734626*^9},
 CellLabel->
  "During evaluation of \
In[12]:=",ExpressionUUID->"02e32dfc-9652-4b19-abc8-2824f80bde6d"],

Cell[BoxData["\<\"List of magnetic quivers :\"\>"], "Print",
 CellChangeTimes->{3.8418578693298893`*^9, 3.841858441404113*^9, 
  3.8418971213703527`*^9, 3.845377643737628*^9},
 CellLabel->
  "During evaluation of \
In[12]:=",ExpressionUUID->"2aa9d42f-7ef7-48e9-a5ed-568cae695a06"],

Cell[BoxData["\<\"---------------------\"\>"], "Print",
 CellChangeTimes->{3.8418578693298893`*^9, 3.841858441404113*^9, 
  3.8418971213703527`*^9, 3.845377643738819*^9},
 CellLabel->
  "During evaluation of \
In[12]:=",ExpressionUUID->"f185c8ee-928c-4a8d-9c3f-8f24cfa5d58e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Brane Locking : \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "0", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", "3", "}"}]}], "}"}]}],
  SequenceForm["Brane Locking : ", {{0}, {1, 2}, {3}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.8418578693298893`*^9, 3.841858441404113*^9, 
  3.8418971213703527`*^9, 3.845377643740118*^9},
 CellLabel->
  "During evaluation of \
In[12]:=",ExpressionUUID->"b72f34de-6889-44f0-b779-f842e74f9a7a"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"Quiver\"\>", "\<\"Adjacency Matrix\"\>", "\<\"Ranks U(n)\"\>"},
    {
     GraphicsBox[
      NamespaceBox["NetworkGraphics",
       DynamicModuleBox[{Typeset`graph = HoldComplete[
         Graph[{1, 2, 3, 4, 5, 6, 7}, {Null, 
           SparseArray[
           Automatic, {7, 7}, 0, {
            1, {{0, 2, 5, 6, 8, 11, 15, 16}, {{2}, {5}, {1}, {4}, {6}, {6}, {
              2}, {5}, {1}, {4}, {6}, {2}, {3}, {5}, {7}, {6}}}, Pattern}]}, {
          VertexLabels -> {
            6 -> 2, 3 -> 1, 5 -> 2, 7 -> 1, 4 -> 1, 2 -> 1, 1 -> 1}, 
           VertexSize -> {
            7 -> Normal, 6 -> Normal, 4 -> Normal, 3 -> Normal, 2 -> Normal, 
             1 -> Normal, 5 -> Normal}, 
           VertexStyle -> {
            6 -> RGBColor[0, 1, 1], 1 -> RGBColor[0, 1, 1], 2 -> 
             RGBColor[0, 1, 1], 3 -> GrayLevel[1], 4 -> RGBColor[0, 1, 1], 7 -> 
             GrayLevel[1], 5 -> GrayLevel[1]}}]]}, 
        TagBox[GraphicsGroupBox[{
           {Hue[0.6, 0.7, 0.5], Opacity[0.7], 
            LineBox[{{{2.635119131612416, 0.1743298919562299}, {
             1.9289535523706052`, 0.9346691281145767}}, {{2.635119131612416, 
             0.1743298919562299}, {1.9289914563055284`, 
             0.36734540282049716`}}, {{1.9289535523706052`, 
             0.9346691281145767}, {2.6374981893245373`, 
             1.1260555522844076`}}, {{1.9289535523706052`, 
             0.9346691281145767}, {0.8599767859543834, 
             0.6510057456913039}}, {{0., 0.}, {0.8599767859543834, 
             0.6510057456913039}}, {{2.6374981893245373`, 
             1.1260555522844076`}, {1.9289914563055284`, 
             0.36734540282049716`}}, {{1.9289914563055284`, 
             0.36734540282049716`}, {0.8599767859543834, 
             0.6510057456913039}}, {{0.8599767859543834, 
             0.6510057456913039}, {0.0011947533578327008`, 
             1.3019658533899046`}}}]}, 
           {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
             {RGBColor[0, 1, 1], 
              DiskBox[{2.635119131612416, 0.1743298919562299}, 
               0.027582235858678375]}, 
             InsetBox["1", 
              Offset[{2, 2}, {2.6627013674710946, 0.20191212781490825}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {RGBColor[0, 1, 1], 
              DiskBox[{1.9289535523706052, 0.9346691281145767}, 
               0.027582235858678375]}, 
             InsetBox["1", 
              Offset[{2, 2}, {1.9565357882292835, 0.9622513639732551}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {GrayLevel[1], DiskBox[{0., 0.}, 0.027582235858678375]}, 
             InsetBox["1", 
              Offset[{2, 2}, {0.027582235858678375, 0.027582235858678375}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {RGBColor[0, 1, 1], 
              DiskBox[{2.6374981893245373, 1.1260555522844076}, 
               0.027582235858678375]}, 
             InsetBox["1", 
              Offset[{2, 2}, {2.665080425183216, 1.153637788143086}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {GrayLevel[1], 
              DiskBox[{1.9289914563055284, 0.36734540282049716}, 
               0.027582235858678375]}, 
             InsetBox["2", 
              Offset[{2, 2}, {1.9565736921642067, 0.3949276386791755}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {RGBColor[0, 1, 1], 
              DiskBox[{0.8599767859543834, 0.6510057456913039}, 
               0.027582235858678375]}, 
             InsetBox["2", 
              Offset[{2, 2}, {0.8875590218130618, 0.6785879815499822}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {GrayLevel[1], 
              DiskBox[{0.0011947533578327008, 1.3019658533899046}, 
               0.027582235858678375]}, 
             InsetBox["1", 
              Offset[{2, 2}, {0.028776989216511076, 1.329548089248583}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}}}],
         MouseAppearanceTag["NetworkGraphics"]],
        AllowKernelInitialization->False]],
      DefaultBaseStyle->{
       "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
        Hue[0.8, 1., 0.6]},
      FormatType->TraditionalForm,
      FrameTicks->None], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "1", "0", "0", "1", "0", "0"},
         {"1", "0", "0", "1", "0", "1", "0"},
         {"0", "0", "0", "0", "0", "1", "0"},
         {"0", "1", "0", "0", "1", "0", "0"},
         {"1", "0", "0", "1", "0", "1", "0"},
         {"0", "1", "1", "0", "1", "0", "1"},
         {"0", "0", "0", "0", "0", "1", "0"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"1"},
          {"1"},
          {"1"},
          {"1"},
          {"2"},
          {"2"},
          {"1"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{3.8418578693298893`*^9, 3.841858441404113*^9, 
  3.8418971213703527`*^9, 3.84537764377112*^9},
 CellLabel->
  "During evaluation of \
In[12]:=",ExpressionUUID->"1d37b670-0704-4d60-87f3-ad019f2e3aa6"],

Cell[BoxData["\<\"---------------------\"\>"], "Print",
 CellChangeTimes->{3.8418578693298893`*^9, 3.841858441404113*^9, 
  3.8418971213703527`*^9, 3.845377643772955*^9},
 CellLabel->
  "During evaluation of \
In[12]:=",ExpressionUUID->"abc87e1b-3736-4535-a995-ea38a45b360c"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MagneticQuivers", "[", 
  RowBox[{
   RowBox[{"{", "4", "}"}], ",", 
   RowBox[{"{", "3", "}"}], ",", 
   RowBox[{"{", "\"\<u\>\"", "}"}], ",", "False"}], "]"}]], "Input",
 CellChangeTimes->{{3.841857847856759*^9, 3.8418578677743063`*^9}, {
  3.8453776265072947`*^9, 3.845377670934054*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"947fad75-e12f-47d9-b9b3-66181db7ffbd"],

Cell[CellGroupData[{

Cell[BoxData["\<\"Electric quiver :\"\>"], "Print",
 CellChangeTimes->{
  3.8418578693298893`*^9, 3.841858441404113*^9, 3.8418971213703527`*^9, {
   3.845377643713249*^9, 3.845377671338767*^9}},
 CellLabel->
  "During evaluation of \
In[13]:=",ExpressionUUID->"6a09ba20-40ff-4934-b39a-d0cb367913ea"],

Cell[BoxData[
 GraphicsBox[
  {GrayLevel[0], DiskBox[{1, 0}, 0.15], 
   RectangleBox[{0.85, 0.85}, {1.15, 1.15}], LineBox[{{1, 0}, {1, 1}}], 
   InsetBox["\<\"4\"\>", {1, 1.3}], InsetBox["\<\"U(3)\"\>", {1, -0.3}]},
  ImageSize->Small]], "Print",
 CellChangeTimes->{
  3.8418578693298893`*^9, 3.841858441404113*^9, 3.8418971213703527`*^9, {
   3.845377643713249*^9, 3.8453776713397837`*^9}},
 CellLabel->
  "During evaluation of \
In[13]:=",ExpressionUUID->"05181f67-38fb-403d-8dfd-7eca08cddef0"],

Cell[BoxData["\<\"List of magnetic quivers :\"\>"], "Print",
 CellChangeTimes->{
  3.8418578693298893`*^9, 3.841858441404113*^9, 3.8418971213703527`*^9, {
   3.845377643713249*^9, 3.845377671341317*^9}},
 CellLabel->
  "During evaluation of \
In[13]:=",ExpressionUUID->"66a665ec-fbd6-4f70-afea-2093fb98468d"],

Cell[BoxData["\<\"---------------------\"\>"], "Print",
 CellChangeTimes->{
  3.8418578693298893`*^9, 3.841858441404113*^9, 3.8418971213703527`*^9, {
   3.845377643713249*^9, 3.845377671341901*^9}},
 CellLabel->
  "During evaluation of \
In[13]:=",ExpressionUUID->"eed19554-a74a-4d42-bdf7-8d8f90fc7a2d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Brane Locking : \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "1"}], "}"}], "}"}]}],
  SequenceForm["Brane Locking : ", {{0, 1}}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.8418578693298893`*^9, 3.841858441404113*^9, 3.8418971213703527`*^9, {
   3.845377643713249*^9, 3.845377671342526*^9}},
 CellLabel->
  "During evaluation of \
In[13]:=",ExpressionUUID->"57fdbe72-3d90-484d-bf24-d6898493052f"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"Quiver\"\>", "\<\"Adjacency Matrix\"\>", "\<\"Ranks U(n)\"\>"},
    {
     GraphicsBox[
      NamespaceBox["NetworkGraphics",
       DynamicModuleBox[{Typeset`graph = HoldComplete[
         Graph[{1, 2, 3, 4}, {
          Null, SparseArray[
           Automatic, {4, 4}, 0, {
            1, {{0, 1, 2, 3, 3}, {{3}, {3}, {4}}}, {2, 1, 1}}]}, {
          VertexLabels -> {3 -> 2, 4 -> 1, 2 -> 1, 1 -> 1}, 
           VertexSize -> {4 -> Normal, 3 -> Normal, 2 -> Normal, 1 -> Normal},
            VertexStyle -> {
            1 -> RGBColor[0, 1, 1], 2 -> GrayLevel[1], 3 -> GrayLevel[1], 4 -> 
             GrayLevel[1]}}]]}, 
        TagBox[GraphicsGroupBox[{
           {Hue[0.6, 0.7, 0.5], Opacity[0.7], 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{0.8794651214050448, 
              1.5076886192331205`}, {1.038781928739308, 
              1.0056930307615772`}, {0.8690329886361998, 
              0.5071283777044963}}], 0.02039069318807543]}, 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{0.8794651214050448, 
              1.5076886192331205`}, {0.7097161813019339, 
              1.0091239661760276`}, {0.8690329886361998, 
              0.5071283777044963}}], 0.02039069318807543]}, 
            {Arrowheads[0.], 
             ArrowBox[{{0., 0.013770639611630608`}, {0.8690329886361998, 
              0.5071283777044963}}, 0.02039069318807543]}, 
            {Arrowheads[0.], 
             ArrowBox[{{0.8690329886361998, 0.5071283777044963}, {
              1.7309906379037294`, 0.}}, 0.02039069318807543]}}, 
           {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
             {RGBColor[0, 1, 1], 
              DiskBox[{0.8794651214050448, 1.5076886192331205}, 
               0.02039069318807543]}, 
             InsetBox["1", 
              Offset[{2, 2}, {0.8998558145931203, 1.528079312421196}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {GrayLevel[1], 
              DiskBox[{0., 0.013770639611630608}, 0.02039069318807543]}, 
             InsetBox["1", 
              Offset[{2, 2}, {0.02039069318807543, 0.03416133279970604}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {GrayLevel[1], 
              DiskBox[{0.8690329886361998, 0.5071283777044963}, 
               0.02039069318807543]}, 
             InsetBox["2", 
              Offset[{2, 2}, {0.8894236818242752, 0.5275190708925717}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {GrayLevel[1], 
              DiskBox[{1.7309906379037294, 0.}, 0.02039069318807543]}, 
             InsetBox["1", 
              Offset[{2, 2}, {1.751381331091805, 0.02039069318807543}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}}}],
         MouseAppearanceTag["NetworkGraphics"]],
        AllowKernelInitialization->False]],
      DefaultBaseStyle->{
       "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
        Hue[0.8, 1., 0.6]},
      FormatType->TraditionalForm,
      FrameTicks->None], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0", "2", "0"},
         {"0", "0", "1", "0"},
         {"2", "1", "0", "1"},
         {"0", "0", "1", "0"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"1"},
          {"1"},
          {"2"},
          {"1"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{
  3.8418578693298893`*^9, 3.841858441404113*^9, 3.8418971213703527`*^9, {
   3.845377643713249*^9, 3.8453776713642893`*^9}},
 CellLabel->
  "During evaluation of \
In[13]:=",ExpressionUUID->"38d20202-acc2-4c82-bbe0-aecd059038d6"],

Cell[BoxData["\<\"---------------------\"\>"], "Print",
 CellChangeTimes->{
  3.8418578693298893`*^9, 3.841858441404113*^9, 3.8418971213703527`*^9, {
   3.845377643713249*^9, 3.845377671366723*^9}},
 CellLabel->
  "During evaluation of \
In[13]:=",ExpressionUUID->"ce060769-9b29-47dd-a2ae-079b2be9420f"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Example from Section 4.4", "Subsubsection",
 CellChangeTimes->{{3.8418578194072227`*^9, 3.841857837089808*^9}, {
   3.845377613280877*^9, 3.8453776191578712`*^9}, 3.8453776817997837`*^9, 
   3.84537775760213*^9},ExpressionUUID->"df08bdf3-ea8d-42f5-9f73-\
5223e8935d17"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MagneticQuivers", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "8", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "7", ",", "6", ",", "6", ",", "5", ",", "5", ",", "4", ",", "4", ",", "3",
      ",", "2", ",", "2", ",", "1", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "\"\<u\>\"", ",", "\"\<u\>\"", ",", "\"\<u\>\"", ",", "\"\<u\>\"", ",", 
     "\"\<u\>\"", ",", "\"\<u\>\"", ",", "\"\<s\>\"", ",", "\"\<u\>\"", ",", 
     "\"\<u\>\"", ",", "\"\<u\>\"", ",", "\"\<u\>\"", ",", "\"\<u\>\""}], 
    "}"}], ",", "False"}], "]"}]], "Input",
 CellChangeTimes->{{3.841857847856759*^9, 3.8418578677743063`*^9}, {
  3.8453776265072947`*^9, 3.845377643616241*^9}, {3.8453776901986723`*^9, 
  3.8453777324031477`*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"9541b534-8aaa-4eb7-bbe8-c5b1a419ac7f"],

Cell[CellGroupData[{

Cell[BoxData["\<\"Electric quiver :\"\>"], "Print",
 CellChangeTimes->{
  3.8418578693298893`*^9, 3.841858441404113*^9, 3.8418971213703527`*^9, 
   3.845377643713249*^9, {3.845377720764995*^9, 3.8453777336404333`*^9}},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"70d0d7f4-3526-473b-88c2-6301882f49eb"],

Cell[BoxData[
 GraphicsBox[
  {GrayLevel[0], DiskBox[{1, 0}, 0.15], DiskBox[{2, 0}, 0.15], 
   DiskBox[{3, 0}, 0.15], DiskBox[{4, 0}, 0.15], DiskBox[{5, 0}, 0.15], 
   DiskBox[{6, 0}, 0.15], DiskBox[{7, 0}, 0.15], DiskBox[{8, 0}, 0.15], 
   DiskBox[{9, 0}, 0.15], DiskBox[{10, 0}, 0.15], DiskBox[{11, 0}, 0.15], 
   DiskBox[{12, 0}, 0.15], RectangleBox[{0.85, 0.85}, {1.15, 1.15}], 
   LineBox[{{1, 0}, {2, 0}}], LineBox[{{2, 0}, {3, 0}}], 
   LineBox[{{3, 0}, {4, 0}}], LineBox[{{4, 0}, {5, 0}}], 
   LineBox[{{5, 0}, {6, 0}}], LineBox[{{6, 0}, {7, 0}}], 
   LineBox[{{7, 0}, {8, 0}}], LineBox[{{8, 0}, {9, 0}}], 
   LineBox[{{9, 0}, {10, 0}}], LineBox[{{10, 0}, {11, 0}}], 
   LineBox[{{11, 0}, {12, 0}}], LineBox[{{1, 0}, {1, 1}}], 
   InsetBox["\<\"8\"\>", {1, 1.3}], InsetBox["\<\"U(7)\"\>", {1, -0.3}], 
   InsetBox["\<\"U(6)\"\>", {2, -0.3}], InsetBox["\<\"U(6)\"\>", {3, -0.3}], 
   InsetBox["\<\"U(5)\"\>", {4, -0.3}], InsetBox["\<\"U(5)\"\>", {5, -0.3}], 
   InsetBox["\<\"U(4)\"\>", {6, -0.3}], InsetBox["\<\"SU(4)\"\>", {7, -0.3}], 
   InsetBox["\<\"U(3)\"\>", {8, -0.3}], InsetBox["\<\"U(2)\"\>", {9, -0.3}], 
   InsetBox["\<\"U(2)\"\>", {10, -0.3}], InsetBox["\<\"U(1)\"\>", {11, -0.3}],
    InsetBox["\<\"U(1)\"\>", {12, -0.3}]},
  ImageSize->{457.5, Automatic}]], "Print",
 CellChangeTimes->{
  3.8418578693298893`*^9, 3.841858441404113*^9, 3.8418971213703527`*^9, 
   3.845377643713249*^9, {3.845377720764995*^9, 3.845377733650947*^9}},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"a248d321-3433-4a1b-8104-9b98e0d1ed3f"],

Cell[BoxData["\<\"List of magnetic quivers :\"\>"], "Print",
 CellChangeTimes->{
  3.8418578693298893`*^9, 3.841858441404113*^9, 3.8418971213703527`*^9, 
   3.845377643713249*^9, {3.845377720764995*^9, 3.8453777336526127`*^9}},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"37479dfa-a9f0-4a1d-b5db-4d18bf89648f"],

Cell[BoxData["\<\"---------------------\"\>"], "Print",
 CellChangeTimes->{
  3.8418578693298893`*^9, 3.841858441404113*^9, 3.8418971213703527`*^9, 
   3.845377643713249*^9, {3.845377720764995*^9, 3.845377733653932*^9}},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"4aebf476-1e10-4886-8dbe-f19ec1488224"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Brane Locking : \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "0", ",", "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7", ",", "8", ",", "9", ",", "10", ",", "11", ",", "12"}], 
      "}"}]}], "}"}]}],
  SequenceForm[
  "Brane Locking : ", {{0, 1, 2, 3, 4, 5, 6}, {7, 8, 9, 10, 11, 12}}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.8418578693298893`*^9, 3.841858441404113*^9, 3.8418971213703527`*^9, 
   3.845377643713249*^9, {3.845377720764995*^9, 3.845377733654656*^9}},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"3c930129-4d6b-4c62-b2ff-18c72c0ab279"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"Quiver\"\>", "\<\"Adjacency Matrix\"\>", "\<\"Ranks U(n)\"\>"},
    {
     GraphicsBox[
      NamespaceBox["NetworkGraphics",
       DynamicModuleBox[{Typeset`graph = HoldComplete[
         Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, {
          Null, SparseArray[
           Automatic, {9, 9}, 0, {
            1, {{0, 2, 3, 4, 5, 6, 7, 8, 9, 9}, {{2}, {9}, {9}, {4}, {5}, {
              6}, {7}, {8}, {9}}}, {12, 4, 4, 1, 1, 1, 1, 1, 1}}]}, {
          VertexLabels -> {
            6 -> 4, 3 -> 1, 5 -> 3, 8 -> 6, 7 -> 5, 9 -> 7, 4 -> 2, 2 -> 1, 1 -> 
             1}, VertexSize -> {
            7 -> Normal, 6 -> Normal, 4 -> Normal, 3 -> Normal, 9 -> Normal, 
             8 -> Normal, 2 -> Normal, 1 -> Normal, 5 -> Normal}, 
           VertexStyle -> {
            6 -> GrayLevel[1], 1 -> RGBColor[0, 1, 1], 9 -> GrayLevel[1], 2 -> 
             RGBColor[0, 1, 1], 8 -> GrayLevel[1], 3 -> GrayLevel[1], 4 -> 
             GrayLevel[1], 7 -> GrayLevel[1], 5 -> GrayLevel[1]}}]]}, 
        TagBox[GraphicsGroupBox[{
           {Hue[0.6, 0.7, 0.5], Opacity[0.7], 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{7.341560089963268, 
              0.5840967731766646}, {7.437693697256909, 0.2920761104712427}, {
              7.34172868493371, 0.}}], 0.05495077519785532]}, 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{7.341560089963268, 
              0.5840967731766646}, {7.42031661751048, 0.2920710947129852}, {
              7.34172868493371, 0.}}], 0.05495077519785532]}, 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{7.341560089963268, 
              0.5840967731766646}, {7.402888717314844, 
              0.29206606428571097`}, {7.34172868493371, 0.}}], 
              0.05495077519785532]}, 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{7.341560089963268, 
              0.5840967731766646}, {7.385420156057434, 0.2920610221218482}, {
              7.34172868493371, 0.}}], 0.05495077519785532]}, 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{7.341560089963268, 
              0.5840967731766646}, {7.367921909746063, 
              0.29205597138988176`}, {7.34172868493371, 0.}}], 
              0.05495077519785532]}, 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{7.341560089963268, 
              0.5840967731766646}, {7.350405585413883, 0.2920509154401301}, {
              7.34172868493371, 0.}}], 0.05495077519785532]}, 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{7.341560089963268, 
              0.5840967731766646}, {7.332883189483101, 
              0.29204585773710595`}, {7.34172868493371, 0.}}], 
              0.05495077519785532]}, 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{7.341560089963268, 
              0.5840967731766646}, {7.315366865150905, 0.2920408017868308}, {
              7.34172868493371, 0.}}], 0.05495077519785532]}, 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{7.341560089963268, 
              0.5840967731766646}, {7.297868618839544, 0.292035751054585}, {
              7.34172868493371, 0.}}], 0.05495077519785532]}, 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{7.341560089963268, 
              0.5840967731766646}, {7.280400057582127, 0.2920307088909035}, {
              7.34172868493371, 0.}}], 0.05495077519785532]}, 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{7.341560089963268, 
              0.5840967731766646}, {7.262972157386513, 
              0.29202567846368926`}, {7.34172868493371, 0.}}], 
              0.05495077519785532]}, 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{7.341560089963268, 
              0.5840967731766646}, {7.245595077640077, 0.2920206627054133}, {
              7.34172868493371, 0.}}], 0.05495077519785532]}, 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{7.341560089963268, 
              0.5840967731766646}, {6.98815540089902, 0.3059852071973878}, {
              6.538663004434611, 0.2919316345290756}}], 0.05495077519785532]}, 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{7.341560089963268, 
              0.5840967731766646}, {6.956174397839043, 0.3938719902267684}, {
              6.538663004434611, 0.2919316345290756}}], 0.05495077519785532]}, 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{7.341560089963268, 
              0.5840967731766646}, {6.924048696558798, 
              0.48215641747894256`}, {6.538663004434611, 
              0.2919316345290756}}], 0.05495077519785532]}, 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{7.341560089963268, 
              0.5840967731766646}, {6.892067693498918, 0.570043200508373}, {
              6.538663004434611, 0.2919316345290756}}], 0.05495077519785532]}, 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{7.34172868493371, 0.}, {
              6.892190388575835, 0.013909096726147124`}, {6.538663004434611, 
              0.2919316345290756}}], 0.05495077519785532]}, 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{7.34172868493371, 0.}, {
              6.9241458317897875`, 0.10181433451128408`}, {6.538663004434611, 
              0.2919316345290756}}], 0.05495077519785532]}, 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{7.34172868493371, 0.}, {
              6.956245857578506, 0.19011730001780427`}, {6.538663004434611, 
              0.2919316345290756}}], 0.05495077519785532]}, 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{7.34172868493371, 0.}, {
              6.988201300792514, 0.2780225378029331}, {6.538663004434611, 
              0.2919316345290756}}], 0.05495077519785532]}, 
            {Arrowheads[0.], 
             ArrowBox[{{0., 0.2922080212149859}, {0.8655309609133526, 
              0.29194320540909896`}}, 0.05495077519785532]}, 
            {Arrowheads[0.], 
             ArrowBox[{{0.8655309609133526, 0.29194320540909896`}, {
              1.9056335741854684`, 0.29175435575085434`}}, 
              0.05495077519785532]}, 
            {Arrowheads[0.], 
             ArrowBox[{{1.9056335741854684`, 0.29175435575085434`}, {
              3.031306962545602, 0.29169148184825283`}}, 
              0.05495077519785532]}, 
            {Arrowheads[0.], 
             ArrowBox[{{3.031306962545602, 0.29169148184825283`}, {
              4.199861831496881, 0.2915909386484098}}, 
              0.05495077519785532]}, 
            {Arrowheads[0.], 
             ArrowBox[{{4.199861831496881, 0.2915909386484098}, {
              5.3753520828798305`, 0.29182402485637865`}}, 
              0.05495077519785532]}, 
            {Arrowheads[0.], 
             ArrowBox[{{5.3753520828798305`, 0.29182402485637865`}, {
              6.538663004434611, 0.2919316345290756}}, 0.05495077519785532]}}, 
           {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
             {RGBColor[0, 1, 1], 
              DiskBox[{7.341560089963268, 0.5840967731766646}, 
               0.05495077519785532]}, 
             InsetBox["1", 
              Offset[{2, 2}, {7.396510865161123, 0.6390475483745199}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {RGBColor[0, 1, 1], 
              DiskBox[{7.34172868493371, 0.}, 0.05495077519785532]}, 
             InsetBox["1", 
              Offset[{2, 2}, {7.396679460131565, 0.05495077519785532}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {GrayLevel[1], 
              DiskBox[{0., 0.2922080212149859}, 0.05495077519785532]}, 
             InsetBox["1", 
              Offset[{2, 2}, {0.05495077519785532, 0.3471587964128412}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {GrayLevel[1], 
              DiskBox[{0.8655309609133526, 0.29194320540909896}, 
               0.05495077519785532]}, 
             InsetBox["2", 
              Offset[{2, 2}, {0.9204817361112079, 0.3468939806069543}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {GrayLevel[1], 
              DiskBox[{1.9056335741854684, 0.29175435575085434}, 
               0.05495077519785532]}, 
             InsetBox["3", 
              Offset[{2, 2}, {1.9605843493833237, 0.3467051309487097}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {GrayLevel[1], 
              DiskBox[{3.031306962545602, 0.29169148184825283}, 
               0.05495077519785532]}, 
             InsetBox["4", 
              Offset[{2, 2}, {3.0862577377434577, 0.3466422570461082}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {GrayLevel[1], 
              DiskBox[{4.199861831496881, 0.2915909386484098}, 
               0.05495077519785532]}, 
             InsetBox["5", 
              Offset[{2, 2}, {4.2548126066947365, 0.3465417138462651}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {GrayLevel[1], 
              DiskBox[{5.3753520828798305, 0.29182402485637865}, 
               0.05495077519785532]}, 
             InsetBox["6", 
              Offset[{2, 2}, {5.4303028580776855, 0.346774800054234}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {GrayLevel[1], 
              DiskBox[{6.538663004434611, 0.2919316345290756}, 
               0.05495077519785532]}, 
             InsetBox["7", 
              Offset[{2, 2}, {6.593613779632466, 0.34688240972693096}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}}}],
         MouseAppearanceTag["NetworkGraphics"]],
        AllowKernelInitialization->False]],
      DefaultBaseStyle->{
       "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
        Hue[0.8, 1., 0.6]},
      FormatType->TraditionalForm,
      FrameTicks->None], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "12", "0", "0", "0", "0", "0", "0", "4"},
         {"12", "0", "0", "0", "0", "0", "0", "0", "4"},
         {"0", "0", "0", "1", "0", "0", "0", "0", "0"},
         {"0", "0", "1", "0", "1", "0", "0", "0", "0"},
         {"0", "0", "0", "1", "0", "1", "0", "0", "0"},
         {"0", "0", "0", "0", "1", "0", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "1", "0", "1", "0"},
         {"0", "0", "0", "0", "0", "0", "1", "0", "1"},
         {"4", "4", "0", "0", "0", "0", "0", "1", "0"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"1"},
          {"1"},
          {"1"},
          {"2"},
          {"3"},
          {"4"},
          {"5"},
          {"6"},
          {"7"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{
  3.8418578693298893`*^9, 3.841858441404113*^9, 3.8418971213703527`*^9, 
   3.845377643713249*^9, {3.845377720764995*^9, 3.845377733689619*^9}},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"36421775-0808-4413-b1d5-ea4b567f1038"],

Cell[BoxData["\<\"---------------------\"\>"], "Print",
 CellChangeTimes->{
  3.8418578693298893`*^9, 3.841858441404113*^9, 3.8418971213703527`*^9, 
   3.845377643713249*^9, {3.845377720764995*^9, 3.845377733692782*^9}},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"8db53ce2-4d62-4571-9c90-2428aee16943"]
}, Open  ]]
}, Open  ]]
}, Closed]]
}, Open  ]]
},
WindowSize->{1386, 762},
WindowMargins->{{0, Automatic}, {0, Automatic}},
FrontEndVersion->"12.1 for Linux x86 (64-bit) (June 19, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"0d77bc99-3b35-4cb0-a777-9cab7d75e055"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 1323, 20, 288, "Text",ExpressionUUID->"9a7ae5da-0af3-4130-ad29-ce43ac656e50"],
Cell[CellGroupData[{
Cell[1906, 44, 223, 4, 68, "Section",ExpressionUUID->"c7d2bf48-1237-4712-8e44-082e5cd03614"],
Cell[2132, 50, 45747, 1055, 2865, "Input",ExpressionUUID->"47381672-cb25-4a09-8608-bb497e6aaa95"]
}, Closed]],
Cell[CellGroupData[{
Cell[47916, 1110, 206, 4, 54, "Section",ExpressionUUID->"6f3fa975-0fe0-4c53-b737-55224c465b47"],
Cell[CellGroupData[{
Cell[48147, 1118, 232, 4, 45, "Subsubsection",ExpressionUUID->"daa39b34-bd39-43ba-a8c6-8ec6bf3f434f"],
Cell[CellGroupData[{
Cell[48404, 1126, 516, 12, 29, "Input",ExpressionUUID->"5675d51f-8f82-457c-952c-6903c5d838e7"],
Cell[CellGroupData[{
Cell[48945, 1142, 244, 5, 23, "Print",ExpressionUUID->"27b48280-bca8-4ef0-99ed-e43e02cb8dcf"],
Cell[49192, 1149, 627, 13, 140, "Print",ExpressionUUID->"6b9218b3-7af8-44da-bad4-02be84b8f452"],
Cell[49822, 1164, 253, 5, 23, "Print",ExpressionUUID->"837990e8-bcd3-47b2-9bdc-ba0e4559dfb2"],
Cell[50078, 1171, 248, 5, 23, "Print",ExpressionUUID->"314285fa-a934-4bd3-b5a7-23cdb91dba11"],
Cell[50329, 1178, 471, 12, 23, "Print",ExpressionUUID->"44f05af2-cab2-43f9-bfac-e7abecae4113"],
Cell[50803, 1192, 5547, 133, 132, "Print",ExpressionUUID->"324abb0e-70d5-4232-9cd0-d45a9cb8690c"],
Cell[56353, 1327, 247, 5, 23, "Print",ExpressionUUID->"1c4b251d-d568-45bc-96a5-6c0b7d00f6e0"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[56649, 1338, 516, 12, 29, "Input",ExpressionUUID->"89647aa9-6bed-4dc3-a239-f2186f507eff"],
Cell[CellGroupData[{
Cell[57190, 1354, 246, 5, 23, "Print",ExpressionUUID->"192a5338-02e0-44c3-b951-2ccbcd9317d9"],
Cell[57439, 1361, 630, 13, 140, "Print",ExpressionUUID->"eeb7ef4b-0d48-4673-a1df-7d5087289208"],
Cell[58072, 1376, 257, 5, 23, "Print",ExpressionUUID->"387a62d7-6315-4be8-8387-d312681aa813"],
Cell[58332, 1383, 250, 5, 23, "Print",ExpressionUUID->"0180cd12-f9f1-4300-b60c-9c1ae1b6ccb2"],
Cell[58585, 1390, 514, 14, 23, "Print",ExpressionUUID->"c6e64709-b8f9-4d34-b7b0-0d99212bc88f"],
Cell[59102, 1406, 5885, 140, 136, "Print",ExpressionUUID->"2e63bac4-d12a-456b-aa80-848ae99ae339"],
Cell[64990, 1548, 250, 5, 24, "Print",ExpressionUUID->"c0107297-4bcf-4468-8f06-c4ee46a0624c"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[65289, 1559, 517, 12, 31, "Input",ExpressionUUID->"dc0aa6bc-6ec0-429e-934b-307a27bb9141"],
Cell[CellGroupData[{
Cell[65831, 1575, 249, 5, 24, "Print",ExpressionUUID->"a522dd10-88e8-4a78-a40d-7d4c9ad677d1"],
Cell[66083, 1582, 629, 13, 141, "Print",ExpressionUUID->"b7101fe1-c9f4-4e3e-8b34-0d5d0f9caadd"],
Cell[66715, 1597, 256, 5, 24, "Print",ExpressionUUID->"6ff675b4-bd28-42d2-8b2f-02d9bdb066cd"],
Cell[66974, 1604, 251, 5, 24, "Print",ExpressionUUID->"ca4cb17b-d822-48a2-8901-05054ddced88"],
Cell[67228, 1611, 517, 14, 24, "Print",ExpressionUUID->"6c2048b0-1cb7-46f9-a96d-6d817ca1791b"],
Cell[67748, 1627, 5847, 139, 148, "Print",ExpressionUUID->"b23d5cf8-be4e-423e-a714-20965add3d28"],
Cell[73598, 1768, 251, 5, 24, "Print",ExpressionUUID->"92116f2f-a053-45ee-8648-2faa80065f13"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[73898, 1779, 517, 12, 31, "Input",ExpressionUUID->"6c845712-130d-43a8-b1c6-54679dccddcf"],
Cell[CellGroupData[{
Cell[74440, 1795, 243, 5, 24, "Print",ExpressionUUID->"89161ee4-b40a-4814-b224-bfb01d4ae8e7"],
Cell[74686, 1802, 628, 13, 141, "Print",ExpressionUUID->"35df0bc4-7dc9-4697-adf1-c519ff9f6c00"],
Cell[75317, 1817, 255, 5, 24, "Print",ExpressionUUID->"fa180b9d-4f01-443b-8ff2-515d35a8f771"],
Cell[75575, 1824, 250, 5, 24, "Print",ExpressionUUID->"f3737950-8c58-4f0e-b9cf-61e319384dc6"],
Cell[75828, 1831, 531, 15, 24, "Print",ExpressionUUID->"ef736b0a-6c13-4c04-8c3b-e9834689cda3"],
Cell[76362, 1848, 6078, 144, 126, "Print",ExpressionUUID->"fa04dd79-fb09-4651-91e0-41f81ec13802"],
Cell[82443, 1994, 248, 5, 24, "Print",ExpressionUUID->"fc134e36-2e8a-4828-98e2-dffaee224ba3"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[82740, 2005, 517, 12, 31, "Input",ExpressionUUID->"94284f0a-5469-47d5-b395-b59f04b2872d"],
Cell[CellGroupData[{
Cell[83282, 2021, 249, 5, 24, "Print",ExpressionUUID->"c8ced2d6-61f5-45f8-8de4-4b05c58cee20"],
Cell[83534, 2028, 632, 13, 141, "Print",ExpressionUUID->"0a9d3e29-4975-423e-99e6-fd1463c137ad"],
Cell[84169, 2043, 256, 5, 24, "Print",ExpressionUUID->"c7cb28d7-d4cb-49d8-8015-28a5b6db1b19"],
Cell[84428, 2050, 253, 5, 24, "Print",ExpressionUUID->"dd8d5e5d-95c7-48b8-a538-749635d3ae4a"],
Cell[84684, 2057, 545, 15, 24, "Print",ExpressionUUID->"1f881033-b5f0-47b5-ad86-18e902179b76"],
Cell[85232, 2074, 6420, 152, 166, "Print",ExpressionUUID->"d66ef4e2-9db5-4e89-a3d1-0974efc2df19"],
Cell[91655, 2228, 253, 5, 24, "Print",ExpressionUUID->"3f2b9bfe-caf5-4f38-8030-5c63d08b5c70"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[91957, 2239, 517, 12, 31, "Input",ExpressionUUID->"f300cdd2-87d9-415c-819c-31dd9aa07e8d"],
Cell[CellGroupData[{
Cell[92499, 2255, 247, 5, 24, "Print",ExpressionUUID->"f195be8f-6e37-4f0c-871c-015bfa25965e"],
Cell[92749, 2262, 628, 13, 141, "Print",ExpressionUUID->"25b734bb-e66d-442b-ba20-13cc20880c89"],
Cell[93380, 2277, 254, 5, 24, "Print",ExpressionUUID->"0cd7bf67-90ed-48c8-950f-10398dbf9137"],
Cell[93637, 2284, 249, 5, 24, "Print",ExpressionUUID->"db7df157-b207-41f8-9f74-491388ab1208"],
Cell[93889, 2291, 543, 15, 24, "Print",ExpressionUUID->"85e76211-bf0e-4ec0-bf80-2c73fa0ae5f5"],
Cell[94435, 2308, 6413, 151, 172, "Print",ExpressionUUID->"f3627f02-dd41-4e0b-94aa-69f05b1b068f"],
Cell[100851, 2461, 251, 5, 24, "Print",ExpressionUUID->"b9b7e4ad-2b97-4dc7-9271-33c1bde5a2f8"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[101151, 2472, 519, 12, 31, "Input",ExpressionUUID->"a4187626-acfe-48cc-b858-282bbfffdb88"],
Cell[CellGroupData[{
Cell[101695, 2488, 247, 5, 24, "Print",ExpressionUUID->"d82f6115-fb1e-4720-81f9-ce93a2745ea7"],
Cell[101945, 2495, 630, 13, 141, "Print",ExpressionUUID->"0256e3a2-7d8e-4346-81c8-053913b76660"],
Cell[102578, 2510, 255, 5, 24, "Print",ExpressionUUID->"f17f9d84-11cd-466c-a51d-e126f2c72f33"],
Cell[102836, 2517, 251, 5, 24, "Print",ExpressionUUID->"7ccf19fc-d3f8-4e3b-bee1-8003e64ce029"],
Cell[103090, 2524, 547, 15, 24, "Print",ExpressionUUID->"57cf44b6-d548-4f01-b9ce-5eb032a0b68f"],
Cell[103640, 2541, 6413, 152, 150, "Print",ExpressionUUID->"4cbbeb48-c3be-4781-b22c-72ffc11f75d5"],
Cell[110056, 2695, 253, 5, 24, "Print",ExpressionUUID->"c23fa80c-eb2a-43e0-9afb-4d6fca187ace"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[110358, 2706, 516, 12, 31, "Input",ExpressionUUID->"ea910883-cbdb-474b-bd82-d533a1cb5c90"],
Cell[CellGroupData[{
Cell[110899, 2722, 247, 5, 24, "Print",ExpressionUUID->"705a8c3e-9732-4c1a-a3e7-91676e54410d"],
Cell[111149, 2729, 631, 13, 141, "Print",ExpressionUUID->"a576e7b1-0026-4def-ab04-617cf86bd650"],
Cell[111783, 2744, 256, 5, 24, "Print",ExpressionUUID->"16236e32-df18-4ea6-803e-47997ec086a6"],
Cell[112042, 2751, 251, 5, 24, "Print",ExpressionUUID->"3abb2927-fb5d-41db-875b-4386e88d4a44"],
Cell[112296, 2758, 556, 15, 24, "Print",ExpressionUUID->"ed524258-87c4-431a-9cff-99a75111bb19"],
Cell[112855, 2775, 6796, 160, 145, "Print",ExpressionUUID->"21afa3f6-da32-48b6-b960-71ef1b5bfa9a"],
Cell[119654, 2937, 253, 5, 24, "Print",ExpressionUUID->"be70722a-d557-409c-9649-67a7b1efb8da"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[119968, 2949, 251, 5, 37, "Subsubsection",ExpressionUUID->"d56eb527-9738-4df3-a7fa-6ac65798d9c1"],
Cell[CellGroupData[{
Cell[120244, 2958, 594, 13, 29, "Input",ExpressionUUID->"0ec95a1e-3ce9-4820-b5ec-d584cd4a2ccd"],
Cell[CellGroupData[{
Cell[120863, 2975, 506, 8, 23, "Print",ExpressionUUID->"6dc5ec73-1c90-4364-9172-3943b935cc3d"],
Cell[121372, 2985, 1109, 20, 140, "Print",ExpressionUUID->"d58131c5-a8b3-429b-93bd-b3b3815a0eb5"],
Cell[122484, 3007, 518, 8, 23, "Print",ExpressionUUID->"708a1505-7af7-432d-8d68-71b4970c6c69"],
Cell[123005, 3017, 511, 8, 23, "Print",ExpressionUUID->"109d069f-8081-4d69-89c7-50b788a7eb1d"],
Cell[123519, 3027, 732, 15, 23, "Print",ExpressionUUID->"51af4023-c93f-4bc6-b950-1269a8e1058c"],
Cell[124254, 3044, 9075, 200, 173, "Print",ExpressionUUID->"a06e919e-3a83-40fb-a862-41867a47008e"],
Cell[133332, 3246, 511, 8, 23, "Print",ExpressionUUID->"0475b255-4bd8-413c-8867-fbe97e1d8bcc"],
Cell[133846, 3256, 779, 17, 23, "Print",ExpressionUUID->"5c0dd5c6-38e4-42a4-9f9b-6eb6985e9eec"],
Cell[134628, 3275, 10607, 233, 190, "Print",ExpressionUUID->"ae0df165-9032-42e2-83e4-93d30ec13fe5"],
Cell[145238, 3510, 511, 8, 23, "Print",ExpressionUUID->"85199f69-025f-4b1b-a179-32a45d36fda1"],
Cell[145752, 3520, 796, 18, 23, "Print",ExpressionUUID->"7bf47538-0d64-4034-98be-112037e6b9d6"],
Cell[146551, 3540, 11384, 248, 190, "Print",ExpressionUUID->"d8e921c1-b806-4972-a783-de4e7cfd2e17"],
Cell[157938, 3790, 513, 8, 23, "Print",ExpressionUUID->"a2e04b81-080e-4b84-aff9-924e1f58d3c6"],
Cell[158454, 3800, 779, 17, 23, "Print",ExpressionUUID->"7b03eb9e-0c61-4575-a74e-ab1f3a16ebec"],
Cell[159236, 3819, 10708, 236, 190, "Print",ExpressionUUID->"9663fcd7-30d5-4a65-b50a-c766c08e4bd5"],
Cell[169947, 4057, 511, 8, 23, "Print",ExpressionUUID->"f8dd2557-bcb3-41ea-a0cc-81996f8381ea"],
Cell[170461, 4067, 805, 18, 23, "Print",ExpressionUUID->"ce4f5aa9-1112-4719-9839-8e2cb6ef8165"],
Cell[171269, 4087, 12051, 258, 207, "Print",ExpressionUUID->"43ecc458-3ad1-4ce7-876c-f2fbf58df43a"],
Cell[183323, 4347, 511, 8, 23, "Print",ExpressionUUID->"c0186ca3-d961-4252-8051-d14275f78b58"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[183895, 4362, 183, 3, 37, "Subsubsection",ExpressionUUID->"fc958d45-a7b5-46fe-9b5f-f5c2bf26fcd7"],
Cell[CellGroupData[{
Cell[184103, 4369, 428, 11, 29, "Input",ExpressionUUID->"de44a86a-4f87-4cbd-9786-618d855ebb3b"],
Cell[CellGroupData[{
Cell[184556, 4384, 249, 5, 23, "Print",ExpressionUUID->"71efd279-5364-4fa6-884a-c7984cd65c8e"],
Cell[184808, 4391, 645, 13, 224, "Print",ExpressionUUID->"065e9620-31be-41bb-8b12-0d9a80212eee"],
Cell[185456, 4406, 256, 5, 23, "Print",ExpressionUUID->"40587789-c24c-480a-8343-1582dcaea2b6"],
Cell[185715, 4413, 251, 5, 23, "Print",ExpressionUUID->"c77aca7b-b3a3-4eb0-9eb8-49319d2a48f1"],
Cell[185969, 4420, 504, 14, 23, "Print",ExpressionUUID->"09c285a6-2203-4349-8c3f-f791f94918b5"],
Cell[186476, 4436, 6153, 138, 72, "Print",ExpressionUUID->"91fc54b9-438c-43cc-a017-5c1555009008"],
Cell[192632, 4576, 251, 5, 23, "Print",ExpressionUUID->"0257f02a-bdfa-43d7-b4e7-f0898121b0ad"],
Cell[192886, 4583, 503, 14, 23, "Print",ExpressionUUID->"b63e7235-80ae-4b5c-b754-7f1ce71ac282"],
Cell[193392, 4599, 7108, 164, 140, "Print",ExpressionUUID->"d7dd2340-93c0-417f-b5cd-f189206f76d7"],
Cell[200503, 4765, 250, 5, 23, "Print",ExpressionUUID->"ee19fe87-f131-4e1c-b8a4-bb60c065c5bd"],
Cell[200756, 4772, 504, 14, 23, "Print",ExpressionUUID->"84b70bbf-eaeb-4a3a-83e9-7437db73e822"],
Cell[201263, 4788, 6506, 147, 117, "Print",ExpressionUUID->"6912d24e-ae56-412c-8bb2-fad306d29f21"],
Cell[207772, 4937, 251, 5, 23, "Print",ExpressionUUID->"674246f8-7f4d-4e85-a00f-2a31ad3c5c65"],
Cell[208026, 4944, 515, 14, 23, "Print",ExpressionUUID->"5a4dea49-be3b-4ee0-b369-c7c15445feb7"],
Cell[208544, 4960, 6489, 151, 217, "Print",ExpressionUUID->"92dd03de-b573-42aa-a01f-b2a48356eb27"],
Cell[215036, 5113, 253, 5, 23, "Print",ExpressionUUID->"a9bb0b7c-b76f-43e4-a7da-f79d31978518"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[215338, 5124, 426, 11, 29, "Input",ExpressionUUID->"5ac4c7df-5b22-4be5-ab46-789b90119f10"],
Cell[CellGroupData[{
Cell[215789, 5139, 245, 5, 23, "Print",ExpressionUUID->"5c3e516c-b71f-4cd0-8146-0726c8688423"],
Cell[216037, 5146, 645, 14, 224, "Print",ExpressionUUID->"a1cc602d-7c56-4559-a802-6d1281e6306d"],
Cell[216685, 5162, 254, 5, 23, "Print",ExpressionUUID->"1f2a5dc7-eb4b-4945-8db4-3c04cd879128"],
Cell[216942, 5169, 251, 5, 23, "Print",ExpressionUUID->"2a2c269b-5038-4161-b443-3e12e46254c6"],
Cell[217196, 5176, 457, 12, 23, "Print",ExpressionUUID->"510fa64a-cc6f-4533-862a-e134048f67e5"],
Cell[217656, 5190, 6123, 145, 106, "Print",ExpressionUUID->"d9d0fb4b-8ddf-45a4-b5fd-5fe0d46427ff"],
Cell[223782, 5337, 251, 5, 23, "Print",ExpressionUUID->"33233e4d-7255-4dde-8b92-acae02b206e7"],
Cell[224036, 5344, 502, 14, 23, "Print",ExpressionUUID->"94a69104-3db4-4152-8c69-28c68674a5ee"],
Cell[224541, 5360, 6149, 138, 72, "Print",ExpressionUUID->"85f5fc70-59d9-4088-955d-7169f48cc60d"],
Cell[230693, 5500, 249, 5, 23, "Print",ExpressionUUID->"668e0284-5a95-4291-9fd6-8b481d70a8fd"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[230991, 5511, 428, 11, 29, "Input",ExpressionUUID->"73adc36c-5782-42ed-82df-4f82e11e7df5"],
Cell[CellGroupData[{
Cell[231444, 5526, 247, 5, 23, "Print",ExpressionUUID->"6c47b5f1-bab3-4a7e-8170-d9b540de97fc"],
Cell[231694, 5533, 647, 14, 224, "Print",ExpressionUUID->"70b9b48a-1cce-4c36-856a-bb479096716e"],
Cell[232344, 5549, 256, 5, 23, "Print",ExpressionUUID->"cc263e9f-650a-488e-9440-b650da2ccf6a"],
Cell[232603, 5556, 253, 5, 23, "Print",ExpressionUUID->"d8868192-58b6-459a-9721-15af4c3c4ad9"],
Cell[232859, 5563, 459, 12, 23, "Print",ExpressionUUID->"f3ee6b14-6a6d-435e-81ec-f381895a444b"],
Cell[233321, 5577, 6125, 145, 106, "Print",ExpressionUUID->"12b3fa57-750f-498b-bb81-e118344b5701"],
Cell[239449, 5724, 253, 5, 23, "Print",ExpressionUUID->"327040db-c0fa-486b-84a7-feaf02bf5dce"],
Cell[239705, 5731, 503, 14, 23, "Print",ExpressionUUID->"f524f990-1d24-48b9-9446-233fbc64a36b"],
Cell[240211, 5747, 6573, 151, 117, "Print",ExpressionUUID->"85c31669-eb49-442b-9183-18da456071fd"],
Cell[246787, 5900, 251, 5, 23, "Print",ExpressionUUID->"faf22ed9-cb26-4b83-87a0-396d38dcc520"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[247087, 5911, 426, 11, 29, "Input",ExpressionUUID->"442cceac-b75d-45f2-8eca-7a6442917ad7"],
Cell[CellGroupData[{
Cell[247538, 5926, 247, 5, 23, "Print",ExpressionUUID->"c51cc82a-4c9d-423e-a4ae-9bc11963dbdb"],
Cell[247788, 5933, 642, 13, 224, "Print",ExpressionUUID->"4c2f9fc8-7a2f-4863-886c-7e00349c71c5"],
Cell[248433, 5948, 255, 5, 23, "Print",ExpressionUUID->"a89599a7-01ba-46e8-8abd-aa0f01a25715"],
Cell[248691, 5955, 251, 5, 23, "Print",ExpressionUUID->"0ffe05de-372c-4d1d-934f-535ebbd683f5"],
Cell[248945, 5962, 459, 12, 23, "Print",ExpressionUUID->"56b20dcd-f5f8-48b9-b118-c3d2149d6b9a"],
Cell[249407, 5976, 6123, 145, 106, "Print",ExpressionUUID->"9c6b5058-f613-497f-83da-2d7762efddfa"],
Cell[255533, 6123, 251, 5, 23, "Print",ExpressionUUID->"604d4dab-31be-4cdc-950f-a2e2b3590573"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[255845, 6135, 229, 4, 37, "Subsubsection",ExpressionUUID->"04acbbba-7ee5-4c57-b9da-809d0cbf1a2d"],
Cell[CellGroupData[{
Cell[256099, 6143, 518, 12, 29, "Input",ExpressionUUID->"38d6fe45-8c51-406a-903b-1402e51758ea"],
Cell[CellGroupData[{
Cell[256642, 6159, 271, 5, 23, "Print",ExpressionUUID->"5eb069ab-42dd-4ea4-bf93-bf97dc4238b9"],
Cell[256916, 6166, 873, 17, 140, "Print",ExpressionUUID->"02e32dfc-9652-4b19-abc8-2824f80bde6d"],
Cell[257792, 6185, 280, 5, 23, "Print",ExpressionUUID->"2aa9d42f-7ef7-48e9-a5ed-568cae695a06"],
Cell[258075, 6192, 275, 5, 23, "Print",ExpressionUUID->"f185c8ee-928c-4a8d-9c3f-8f24cfa5d58e"],
Cell[258353, 6199, 569, 15, 23, "Print",ExpressionUUID->"b72f34de-6889-44f0-b779-f842e74f9a7a"],
Cell[258925, 6216, 6457, 150, 139, "Print",ExpressionUUID->"1d37b670-0704-4d60-87f3-ad019f2e3aa6"],
Cell[265385, 6368, 275, 5, 23, "Print",ExpressionUUID->"abc87e1b-3736-4535-a995-ea38a45b360c"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[265709, 6379, 393, 8, 29, "Input",ExpressionUUID->"947fad75-e12f-47d9-b9b3-66181db7ffbd"],
Cell[CellGroupData[{
Cell[266127, 6391, 299, 6, 23, "Print",ExpressionUUID->"6a09ba20-40ff-4934-b39a-d0cb367913ea"],
Cell[266429, 6399, 496, 11, 224, "Print",ExpressionUUID->"05181f67-38fb-403d-8dfd-7eca08cddef0"],
Cell[266928, 6412, 308, 6, 23, "Print",ExpressionUUID->"66a665ec-fbd6-4f70-afea-2093fb98468d"],
Cell[267239, 6420, 303, 6, 23, "Print",ExpressionUUID->"eed19554-a74a-4d42-bdf7-8d8f90fc7a2d"],
Cell[267545, 6428, 498, 13, 23, "Print",ExpressionUUID->"57fdbe72-3d90-484d-bf24-d6898493052f"],
Cell[268046, 6443, 4957, 120, 192, "Print",ExpressionUUID->"38d20202-acc2-4c82-bbe0-aecd059038d6"],
Cell[273006, 6565, 303, 6, 23, "Print",ExpressionUUID->"ce060769-9b29-47dd-a2ae-079b2be9420f"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[273370, 6578, 275, 4, 37, "Subsubsection",ExpressionUUID->"df08bdf3-ea8d-42f5-9f73-5223e8935d17"],
Cell[CellGroupData[{
Cell[273670, 6586, 953, 20, 51, "Input",ExpressionUUID->"9541b534-8aaa-4eb7-bbe8-c5b1a419ac7f"],
Cell[CellGroupData[{
Cell[274648, 6610, 323, 6, 23, "Print",ExpressionUUID->"70d0d7f4-3526-473b-88c2-6301882f49eb"],
Cell[274974, 6618, 1558, 26, 87, "Print",ExpressionUUID->"a248d321-3433-4a1b-8104-9b98e0d1ed3f"],
Cell[276535, 6646, 332, 6, 23, "Print",ExpressionUUID->"37479dfa-a9f0-4a1d-b5db-4d18bf89648f"],
Cell[276870, 6654, 325, 6, 23, "Print",ExpressionUUID->"4aebf476-1e10-4886-8dbe-f19ec1488224"],
Cell[277198, 6662, 755, 20, 23, "Print",ExpressionUUID->"3c930129-4d6b-4c62-b2ff-18c72c0ab279"],
Cell[277956, 6684, 12368, 261, 173, "Print",ExpressionUUID->"36421775-0808-4413-b1d5-ea4b567f1038"],
Cell[290327, 6947, 325, 6, 23, "Print",ExpressionUUID->"8db53ce2-4d62-4571-9c90-2428aee16943"]
}, Open  ]]
}, Open  ]]
}, Closed]]
}, Open  ]]
}
]
*)



==> anc/SUquivers.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    308150,       7214]
NotebookOptionsPosition[    290704,       6959]
NotebookOutlinePosition[    291093,       6975]
CellTagsIndexPosition[    291050,       6972]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[{
 "This Mathematica notebook is attached to the paper 2111.xxxxx by Antoine \
Bourget, Julius F.  Grimminger, Amihay Hanany, Rudolph Kalveks and Zhenghao \
Zhong. \[LineSeparator]Please cite the paper above if you use this code. \n\n\
There is only one routine: \n\n",
 StyleBox["MagneticQuivers[flavorNodes_,gaugeNodes_,usu_,style_]", "Code"],
 "\n\nThis takes as an input the list of flavor nodes and gauge nodes, along \
with the type of each gauge group (\"u\" for unitary and \"s\" for special \
unitary). The output is a list of magnetic quivers, one for each cone of the \
Higgs branch variety of the initial quiver. The algorithm is described in the \
paper, and uses the concept of web locking in webs of 5-branes in type IIB \
superstring theory.   \n\"style\" is a parameter that can be True or False \
and only influences the aesthetics of the drawings. \n\nSee examples in the \
section below. These examples are taken from various sections of the paper. "
}], "Text",
 CellChangeTimes->{{3.841316329583235*^9, 3.841316546436419*^9}, {
  3.8413165808171043`*^9, 3.841316707403954*^9}, {3.8453778232181168`*^9, 
  3.845377824864499*^9}, {3.8453779291770287`*^9, 3.845377934482703*^9}, {
  3.845382490889123*^9, 
  3.8453825049848022`*^9}},ExpressionUUID->"9a7ae5da-0af3-4130-ad29-\
ce43ac656e50"],

Cell[CellGroupData[{

Cell["Code", "Section",
 CellChangeTimes->{{3.83165074699568*^9, 3.831650747659918*^9}, {
   3.8418567742986803`*^9, 3.841856774305757*^9}, 
   3.841856828110917*^9},ExpressionUUID->"c7d2bf48-1237-4712-8e44-\
082e5cd03614"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"MagneticQuivers", "[", 
    RowBox[{"flavorNodes_", ",", "gaugeNodes_", ",", "usu_", ",", "style_"}], 
    "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "nf", ",", "n", ",", "verticalBranes", ",", "transpose", ",", "cumul", 
       ",", "totalBranesLeft", ",", "gaugeNodesExt", ",", "flavorNodesExt", 
       ",", "slopesBranes", ",", "collapsePair", ",", "collapsePartitionOnce",
        ",", "collapse", ",", "braneSrule", ",", "leftBranesTableMaxLength", 
       ",", "fullTableleft", ",", "fullTableright", ",", "blackNodes", ",", 
       "positiveBlackNodes", ",", "quiver", ",", "compareLockingsVertical", 
       ",", "ppos", ",", "colors", ",", "pos", ",", "allLockings", ",", 
       "lockingPatterns", ",", "braneLockingsCompatibleUSU", ",", 
       "braneLockings", ",", "goodBraneLockings", ",", 
       "compareLockingsHorizontal", ",", "dominantLockings", ",", 
       "finalGraph"}], "}"}], ",", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"nf", "=", 
       RowBox[{"Total", "[", "flavorNodes", "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"n", "=", 
       RowBox[{"Length", "[", "gaugeNodes", "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"verticalBranes", "=", 
       RowBox[{"Range", "[", 
        RowBox[{"n", "+", "1"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"transpose", "[", "part_", "]"}], ":=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Length", "[", 
          RowBox[{"Select", "[", 
           RowBox[{"part", ",", 
            RowBox[{
             RowBox[{"#", "\[GreaterEqual]", "i"}], "&"}]}], "]"}], "]"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"Max", "[", "part", "]"}]}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"cumul", "[", "part_", "]"}], ":=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{"part", "[", 
            RowBox[{"[", "j", "]"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "i", ",", 
             RowBox[{"Length", "[", "part", "]"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"Length", "[", "part", "]"}]}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"totalBranesLeft", "=", 
       RowBox[{"Reverse", "[", 
        RowBox[{"cumul", "[", 
         RowBox[{"transpose", "[", 
          RowBox[{"cumul", "[", "flavorNodes", "]"}], "]"}], "]"}], "]"}]}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"gaugeNodesExt", "=", 
       RowBox[{"Join", "[", 
        RowBox[{
         RowBox[{"{", "0", "}"}], ",", "gaugeNodes", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"flavorNodesExt", "=", 
       RowBox[{"Join", "[", 
        RowBox[{
         RowBox[{"{", "0", "}"}], ",", "flavorNodes", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}]}], ";", 
      RowBox[{"slopesBranes", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"gaugeNodesExt", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "-", 
          RowBox[{"gaugeNodesExt", "[", 
           RowBox[{"[", 
            RowBox[{"i", "+", "1"}], "]"}], "]"}], "+", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{"flavorNodesExt", "[", 
             RowBox[{"[", "j", "]"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"j", ",", 
              RowBox[{"i", "+", "1"}], ",", 
              RowBox[{"n", "+", "1"}]}], "}"}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"n", "+", "1"}]}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{"Collapsing", " ", "Algorithm"}], " ", "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"collapsePair", "[", 
        RowBox[{"{", 
         RowBox[{"a_", ",", "b_"}], "}"}], "]"}], ":=", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"a", ">", "b"}], ",", 
         RowBox[{"{", 
          RowBox[{"a", ",", "b"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"a", "+", "b", "-", 
            RowBox[{"Floor", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"a", "+", "b"}], ")"}], "/", "2"}], "]"}]}], ",", 
           RowBox[{"Floor", "[", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"a", "+", "b"}], ")"}], "/", "2"}], "]"}]}], "}"}]}], 
        "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"collapsePartitionOnce", "[", "part_", "]"}], ":=", 
       RowBox[{"Module", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"unordered", ",", "index"}], "}"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"unordered", "=", 
           RowBox[{"Select", "[", 
            RowBox[{
             RowBox[{"Range", "[", 
              RowBox[{
               RowBox[{"Length", "[", "part", "]"}], "-", "1"}], "]"}], ",", 
             RowBox[{
              RowBox[{
               RowBox[{"part", "[", 
                RowBox[{"[", "#", "]"}], "]"}], "<", 
               RowBox[{"part", "[", 
                RowBox[{"[", 
                 RowBox[{"#", "+", "1"}], "]"}], "]"}]}], "&"}]}], "]"}]}], 
          ";", "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"unordered", "===", 
             RowBox[{"{", "}"}]}], ",", "part", ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"index", "=", 
              RowBox[{"Min", "[", "unordered", "]"}]}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"Join", "[", 
              RowBox[{
               RowBox[{"Table", "[", 
                RowBox[{
                 RowBox[{"part", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"i", ",", "1", ",", 
                   RowBox[{"index", "-", "1"}]}], "}"}]}], "]"}], ",", 
               RowBox[{"collapsePair", "[", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"part", "[", 
                   RowBox[{"[", "index", "]"}], "]"}], ",", 
                  RowBox[{"part", "[", 
                   RowBox[{"[", 
                    RowBox[{"index", "+", "1"}], "]"}], "]"}]}], "}"}], "]"}],
                ",", 
               RowBox[{"Table", "[", 
                RowBox[{
                 RowBox[{"part", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"i", ",", 
                   RowBox[{"index", "+", "2"}], ",", 
                   RowBox[{"Length", "[", "part", "]"}]}], "}"}]}], "]"}]}], 
              "]"}]}]}], "\[IndentingNewLine]", "]"}]}]}], 
        "\[IndentingNewLine]", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"collapse", "[", "part_", "]"}], ":=", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"collapsePartitionOnce", "[", "part", "]"}], "===", 
          "part"}], ",", "part", ",", 
         RowBox[{"collapse", "[", 
          RowBox[{"collapsePartitionOnce", "[", "part", "]"}], "]"}]}], 
        "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"braneSrule", "[", "group_", "]"}], ":=", 
       RowBox[{"cumul", "[", 
        RowBox[{"transpose", "[", 
         RowBox[{"collapse", "[", 
          RowBox[{"slopesBranes", "[", 
           RowBox[{"[", "group", "]"}], "]"}], "]"}], "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"leftBranesTableMaxLength", "[", "braneLocking_", "]"}], ":=", 
       
       RowBox[{"Max", "[", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Length", "[", 
           RowBox[{"braneSrule", "[", "group", "]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"group", ",", "braneLocking"}], "}"}]}], "]"}], "]"}]}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"fullTableleft", "[", "braneLocking_", "]"}], ":=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Reverse", "[", 
          RowBox[{"PadRight", "[", 
           RowBox[{
            RowBox[{"braneSrule", "[", "group", "]"}], ",", "nf"}], "]"}], 
          "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"group", ",", "braneLocking"}], "}"}]}], "]"}]}], ";", 
      RowBox[{
       RowBox[{"fullTableright", "[", "braneLocking_", "]"}], ":=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{"j", ">", "i"}], ",", 
               RowBox[{"slopesBranes", "[", 
                RowBox[{"[", "j", "]"}], "]"}], ",", "0"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"j", ",", "group"}], "}"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"group", ",", "braneLocking"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"blackNodes", "[", "braneLocking_", "]"}], ":=", 
       RowBox[{"totalBranesLeft", "-", 
        RowBox[{"Total", "/@", 
         RowBox[{"Transpose", "[", 
          RowBox[{"fullTableleft", "[", "braneLocking", "]"}], "]"}]}]}]}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"positiveBlackNodes", "[", "braneLocking_", "]"}], ":=", 
       RowBox[{"Module", "[", 
        RowBox[{
         RowBox[{"{", "bn", "}"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"bn", "=", 
           RowBox[{"blackNodes", "[", "braneLocking", "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"Abs", "[", "bn", "]"}], "===", "bn"}]}]}], 
        "\[IndentingNewLine]", "]"}]}], ";", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{"Main", " ", "procedure"}], " ", "*)"}], "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"quiver", "[", "braneLocking_", "]"}], ":=", 
       RowBox[{"Module", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
          "nc", ",", "ftLeft", ",", "ftRight", ",", "intersectionLeft", ",", 
           "intersectionRight", ",", "blackNods", ",", "indicesBlackNonZero", 
           ",", "nb", ",", "intersectionMatrixAux", ",", "intersectionMatrix",
            ",", "ranksMagneticQuiver", ",", "balances", ",", "vertexLabels", 
           ",", "vertexCoordinates", ",", "vertexStyle", ",", "vertexSizes", 
           ",", "graph"}], "}"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"nc", "=", 
           RowBox[{"Length", "[", "braneLocking", "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"ftLeft", "=", 
           RowBox[{"fullTableleft", "[", "braneLocking", "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"ftRight", "=", 
           RowBox[{"fullTableright", "[", "braneLocking", "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"intersectionLeft", "[", 
            RowBox[{"Locking1_", ",", "Locking2_"}], "]"}], ":=", 
           RowBox[{"Module", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"line1", ",", "line2"}], "}"}], ",", 
             "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"line1", "=", 
               RowBox[{"ftLeft", "[", 
                RowBox[{"[", "Locking1", "]"}], "]"}]}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"line2", "=", 
               RowBox[{"ftLeft", "[", 
                RowBox[{"[", "Locking2", "]"}], "]"}]}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"Sum", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"line1", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "*", 
                   RowBox[{"line2", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", "+", "1"}], "]"}], "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"line2", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "*", 
                   RowBox[{"line1", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", "+", "1"}], "]"}], "]"}]}], "-", 
                  RowBox[{"2", "*", 
                   RowBox[{"line1", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "*", 
                   RowBox[{"line2", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}]}], ",", 
                 RowBox[{"{", 
                  RowBox[{"i", ",", "1", ",", 
                   RowBox[{"nf", "-", "1"}]}], "}"}]}], "]"}], "-", 
               RowBox[{
                RowBox[{"line1", "[", 
                 RowBox[{"[", "nf", "]"}], "]"}], "*", 
                RowBox[{"line2", "[", 
                 RowBox[{"[", "nf", "]"}], "]"}]}]}]}]}], "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"intersectionRight", "[", 
            RowBox[{"Locking1_", ",", "Locking2_"}], "]"}], ":=", 
           RowBox[{
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{"i", "\[LessEqual]", "n"}], ",", 
                RowBox[{"ftRight", "[", 
                 RowBox[{"[", 
                  RowBox[{"Locking2", ",", "i"}], "]"}], "]"}], ",", "0"}], 
               "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"i", ",", 
                RowBox[{"braneLocking", "[", 
                 RowBox[{"[", "Locking1", "]"}], "]"}]}], "}"}]}], "]"}], "+", 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{"i", "\[LessEqual]", "n"}], ",", 
                RowBox[{"ftRight", "[", 
                 RowBox[{"[", 
                  RowBox[{"Locking1", ",", "i"}], "]"}], "]"}], ",", "0"}], 
               "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"i", ",", 
                RowBox[{"braneLocking", "[", 
                 RowBox[{"[", "Locking2", "]"}], "]"}]}], "}"}]}], "]"}]}]}], 
          ";", "\[IndentingNewLine]", 
          RowBox[{"blackNods", "=", 
           RowBox[{"blackNodes", "[", "braneLocking", "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"indicesBlackNonZero", "=", 
           RowBox[{"Select", "[", 
            RowBox[{
             RowBox[{"Range", "[", "nf", "]"}], ",", 
             RowBox[{
              RowBox[{
               RowBox[{"blackNods", "[", 
                RowBox[{"[", "#", "]"}], "]"}], ">", "0"}], "&"}]}], "]"}]}], 
          ";", "\[IndentingNewLine]", 
          RowBox[{"nb", "=", 
           RowBox[{"Length", "[", "indicesBlackNonZero", "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"(*", " ", 
           RowBox[{
            RowBox[{
            "The", " ", "total", " ", "intersection", " ", "matrix", " ", 
             "has", " ", "first", " ", "the", " ", "colors"}], ",", " ", 
            RowBox[{"from", " ", "1", " ", "to", " ", "nc"}], ",", " ", 
            RowBox[{
            "and", " ", "then", " ", "the", " ", "black", " ", "dots"}], ",", 
            " ", 
            RowBox[{
             RowBox[{"from", " ", "nc"}], "+", 
             RowBox[{"1", " ", "to", " ", "nc"}], "+", "nb"}]}], " ", "*)"}], 
          "\[IndentingNewLine]", 
          RowBox[{"intersectionMatrixAux", "=", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"Table", "[", "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"i1", "\[GreaterEqual]", "i2"}], ",", "0", ",", 
                 "\[IndentingNewLine]", 
                 RowBox[{"If", "[", 
                  RowBox[{
                   RowBox[{"i2", "\[LessEqual]", "nc"}], ",", 
                   RowBox[{
                    RowBox[{"intersectionLeft", "[", 
                    RowBox[{"i1", ",", "i2"}], "]"}], "+", 
                    RowBox[{"intersectionRight", "[", 
                    RowBox[{"i1", ",", "i2"}], "]"}]}], ",", 
                   "\[IndentingNewLine]", 
                   RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"i2", ">", "nc", "\[GreaterEqual]", "i1"}], ",", 
                    RowBox[{
                    RowBox[{"ftLeft", "[", 
                    RowBox[{"[", 
                    RowBox[{"i1", ",", 
                    RowBox[{
                    RowBox[{"indicesBlackNonZero", "[", 
                    RowBox[{"[", 
                    RowBox[{"i2", "-", "nc"}], "]"}], "]"}], "+", "1"}]}], 
                    "]"}], "]"}], "-", 
                    RowBox[{"2", 
                    RowBox[{"ftLeft", "[", 
                    RowBox[{"[", 
                    RowBox[{"i1", ",", 
                    RowBox[{
                    RowBox[{"indicesBlackNonZero", "[", 
                    RowBox[{"[", 
                    RowBox[{"i2", "-", "nc"}], "]"}], "]"}], "+", "0"}]}], 
                    "]"}], "]"}]}], "+", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"indicesBlackNonZero", "[", 
                    RowBox[{"[", 
                    RowBox[{"i2", "-", "nc"}], "]"}], "]"}], "-", "1"}], 
                    ")"}], "\[Equal]", "0"}], ",", "0", ",", 
                    RowBox[{"ftLeft", "[", 
                    RowBox[{"[", 
                    RowBox[{"i1", ",", 
                    RowBox[{
                    RowBox[{"indicesBlackNonZero", "[", 
                    RowBox[{"[", 
                    RowBox[{"i2", "-", "nc"}], "]"}], "]"}], "-", "1"}]}], 
                    "]"}], "]"}]}], "]"}]}], ",", "\[IndentingNewLine]", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Abs", "[", 
                    RowBox[{"i1", "-", "i2"}], "]"}], "\[Equal]", "1"}], ",", 
                    "1", ",", "0"}], "]"}]}], "\[IndentingNewLine]", "]"}]}], 
                  "]"}]}], "]"}], "\[IndentingNewLine]", ",", 
               RowBox[{"{", 
                RowBox[{"i2", ",", "1", ",", 
                 RowBox[{"nc", "+", "nb"}]}], "}"}]}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"i1", ",", "1", ",", 
               RowBox[{"nc", "+", "nb"}]}], "}"}]}], "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"intersectionMatrix", "=", 
           RowBox[{"intersectionMatrixAux", "+", 
            RowBox[{"Transpose", "[", "intersectionMatrixAux", "]"}]}]}], ";",
           "\[IndentingNewLine]", 
          RowBox[{"ranksMagneticQuiver", "=", 
           RowBox[{"Join", "[", 
            RowBox[{
             RowBox[{"Table", "[", 
              RowBox[{"1", ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", "1", ",", "nc"}], "}"}]}], "]"}], ",", 
             RowBox[{"Select", "[", 
              RowBox[{"blackNods", ",", 
               RowBox[{
                RowBox[{"Not", "[", 
                 RowBox[{"#", "===", "0"}], "]"}], "&"}]}], "]"}]}], "]"}]}], 
          ";", "\[IndentingNewLine]", 
          RowBox[{"balances", "=", 
           RowBox[{
            RowBox[{"intersectionMatrix", ".", "ranksMagneticQuiver"}], "-", 
            RowBox[{"2", "ranksMagneticQuiver"}]}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"vertexLabels", "=", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"i", "\[Rule]", 
              RowBox[{"ranksMagneticQuiver", "[", 
               RowBox[{"[", "i", "]"}], "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "1", ",", 
               RowBox[{"Length", "[", "ranksMagneticQuiver", "]"}]}], "}"}]}],
             "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"vertexCoordinates", "=", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{"i", ">", "nc"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"i", "-", "nf"}], ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{
                  RowBox[{"2", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"RandomReal", "[", "]"}], "-", ".5"}], ")"}]}], 
                  "+", 
                  RowBox[{
                   RowBox[{"Sum", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"j", "-", "nf"}], ")"}], "*", 
                    RowBox[{"intersectionMatrix", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "j"}], "]"}], "]"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"j", ",", 
                    RowBox[{"nc", "+", "1"}], ",", 
                    RowBox[{"nc", "+", "nb"}]}], "}"}]}], "]"}], "/", 
                   RowBox[{"Max", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"Sum", "[", 
                    RowBox[{
                    RowBox[{"intersectionMatrix", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "j"}], "]"}], "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"j", ",", 
                    RowBox[{"nc", "+", "1"}], ",", 
                    RowBox[{"nc", "+", "nb"}]}], "}"}]}], "]"}]}], "]"}]}]}], 
                 ",", 
                 RowBox[{
                  RowBox[{"-", "1"}], "-", 
                  RowBox[{"RandomReal", "[", "]"}]}]}], "}"}]}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "1", ",", 
               RowBox[{"Length", "[", "ranksMagneticQuiver", "]"}]}], "}"}]}],
             "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"vertexStyle", "=", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{"i", "<", "nf"}], ",", 
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"balances", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "\[Equal]", "0"}], ",", 
                 RowBox[{"i", "\[Rule]", "White"}], ",", 
                 RowBox[{"i", "\[Rule]", "Cyan"}]}], "]"}], ",", 
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"balances", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "\[Equal]", "0"}], ",", 
                 RowBox[{"i", "\[Rule]", "White"}], ",", 
                 RowBox[{"i", "\[Rule]", "Cyan"}]}], "]"}]}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "1", ",", 
               RowBox[{"Length", "[", "ranksMagneticQuiver", "]"}]}], "}"}]}],
             "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"vertexSizes", "=", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{"i", "<", "nf"}], ",", 
               RowBox[{"i", "\[Rule]", "Normal"}], ",", 
               RowBox[{"i", "\[Rule]", "Normal"}]}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "1", ",", 
               RowBox[{"Length", "[", "ranksMagneticQuiver", "]"}]}], "}"}]}],
             "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"graph", "=", 
           RowBox[{"If", "[", 
            RowBox[{"style", ",", 
             RowBox[{"AdjacencyGraph", "[", 
              RowBox[{"intersectionMatrix", ",", 
               RowBox[{"VertexLabels", "\[Rule]", "vertexLabels"}], ",", 
               RowBox[{"VertexStyle", "\[Rule]", "vertexStyle"}], ",", 
               RowBox[{"VertexSize", "\[Rule]", "vertexSizes"}], ",", 
               RowBox[{
               "VertexCoordinates", "\[Rule]", "vertexCoordinates"}]}], "]"}],
              ",", 
             RowBox[{"AdjacencyGraph", "[", 
              RowBox[{"intersectionMatrix", ",", 
               RowBox[{"VertexStyle", "\[Rule]", "vertexStyle"}], ",", 
               RowBox[{"VertexSize", "\[Rule]", "vertexSizes"}], ",", 
               RowBox[{"VertexLabels", "\[Rule]", "vertexLabels"}]}], "]"}]}],
             "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"{", 
           RowBox[{"graph", ",", 
            RowBox[{"MatrixForm", "[", "intersectionMatrix", "]"}], ",", 
            RowBox[{"MatrixForm", "[", "ranksMagneticQuiver", "]"}]}], 
           "}"}]}]}], "\[IndentingNewLine]", "]"}]}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{
       "Select", " ", "only", " ", "the", " ", "lockings", " ", "which", " ", 
        "correspond", " ", "to", " ", "the", " ", "chosen", " ", "USU"}], " ",
        "*)"}], "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"compareLockingsVertical", "[", 
        RowBox[{"set1_", ",", "set2_"}], "]"}], ":=", 
       RowBox[{"(*", " ", 
        RowBox[{
        "Says", " ", "if", " ", "set1", " ", "is", " ", "more", " ", "locked",
          " ", "than", " ", "set2"}], " ", "*)"}], 
       RowBox[{"Apply", "[", 
        RowBox[{"And", ",", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"Apply", "[", 
            RowBox[{"Or", ",", 
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{"SubsetQ", "[", 
                RowBox[{"s1", ",", "s2"}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"s1", ",", "set1"}], "}"}]}], "]"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"s2", ",", "set2"}], "}"}]}], "]"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"ppos", "=", 
       RowBox[{"Position", "[", 
        RowBox[{"usu", ",", "\"\<s\>\""}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"ppos", "\[Equal]", 
         RowBox[{"{", "}"}]}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"colors", "=", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Range", "[", 
             RowBox[{"n", "+", "1"}], "]"}], "-", "1"}], "}"}]}], ";"}], 
        "\[IndentingNewLine]", ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"pos", "=", 
          RowBox[{
           RowBox[{"Transpose", "[", "ppos", "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"colors", "=", 
          RowBox[{"Join", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"Table", "[", 
              RowBox[{"j", ",", 
               RowBox[{"{", 
                RowBox[{"j", ",", "0", ",", 
                 RowBox[{
                  RowBox[{"pos", "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "-", "1"}]}], "}"}]}], 
              "]"}], "}"}], ",", 
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{"Table", "[", 
               RowBox[{"j", ",", 
                RowBox[{"{", 
                 RowBox[{"j", ",", 
                  RowBox[{"pos", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], ",", 
                  RowBox[{
                   RowBox[{"pos", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", "+", "1"}], "]"}], "]"}], "-", "1"}]}], 
                 "}"}]}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"i", ",", "1", ",", 
                RowBox[{
                 RowBox[{"Length", "[", "pos", "]"}], "-", "1"}]}], "}"}]}], 
             "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"Table", "[", 
              RowBox[{"j", ",", 
               RowBox[{"{", 
                RowBox[{"j", ",", 
                 RowBox[{"Last", "[", "pos", "]"}], ",", "n"}], "}"}]}], 
              "]"}], "}"}]}], "]"}]}], ";"}]}], "\[IndentingNewLine]", "]"}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"allLockings", "[", "list_", "]"}], ":=", 
       RowBox[{"DeleteDuplicates", "[", 
        RowBox[{"Sort", "[", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Length", "[", "list", "]"}], "\[Equal]", "0"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "}"}], "}"}], ",", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Length", "[", "list", "]"}], "\[Equal]", "1"}], ",", 
             RowBox[{"{", 
              RowBox[{"{", 
               RowBox[{"{", 
                RowBox[{"list", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "}"}], "}"}], "}"}], ",", 
             "\[IndentingNewLine]", 
             RowBox[{"Sort", "/@", 
              RowBox[{"Flatten", "[", 
               RowBox[{
                RowBox[{"Table", "[", 
                 RowBox[{
                  RowBox[{"Table", "[", 
                   RowBox[{
                    RowBox[{"Join", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"Complement", "[", 
                    RowBox[{"list", ",", "s"}], "]"}], "}"}], ",", "c"}], 
                    "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"c", ",", 
                    RowBox[{"allLockings", "[", "s", "]"}]}], "}"}]}], "]"}], 
                  ",", 
                  RowBox[{"{", 
                   RowBox[{"s", ",", 
                    RowBox[{"Subsets", "[", 
                    RowBox[{"list", ",", 
                    RowBox[{
                    RowBox[{"Length", "[", "list", "]"}], "-", "1"}]}], 
                    "]"}]}], "}"}]}], "]"}], ",", "1"}], "]"}]}]}], "]"}]}], 
          "]"}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"lockingPatterns", "=", 
       RowBox[{"allLockings", "[", 
        RowBox[{"Range", "[", 
         RowBox[{"Length", "[", "colors", "]"}], "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"braneLockingsCompatibleUSU", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"1", "+", 
            RowBox[{"Flatten", "[", 
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{"colors", "[", 
                RowBox[{"[", "i", "]"}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", "ccc"}], "}"}]}], "]"}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"ccc", ",", "lockingPattern"}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"lockingPattern", ",", "lockingPatterns"}], "}"}]}], 
        "]"}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{"Generate", " ", "all", " ", "good", " ", 
        RowBox[{"Lockings", " ", ":", " ", 
         RowBox[{"S", "-", 
          RowBox[{
          "rule", " ", "satisfied", " ", "and", " ", "no", " ", "negative", 
           " ", "number", " ", "of", " ", "branes"}]}]}]}], " ", "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"braneLockings", "=", 
       RowBox[{"Select", "[", 
        RowBox[{"braneLockingsCompatibleUSU", ",", 
         RowBox[{
          RowBox[{
           RowBox[{"leftBranesTableMaxLength", "[", "#", "]"}], 
           "\[LessEqual]", "nf"}], "&"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"goodBraneLockings", "=", 
       RowBox[{"Select", "[", 
        RowBox[{"braneLockings", ",", 
         RowBox[{
          RowBox[{"positiveBlackNodes", "[", "#", "]"}], "&"}]}], "]"}]}], 
      ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{
       "Select", " ", "only", " ", "the", " ", "dominant", " ", "Lockings"}], 
       " ", "*)"}], "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"compareLockingsHorizontal", "[", 
        RowBox[{"set1_", ",", "set2_"}], "]"}], ":=", 
       RowBox[{"(*", " ", 
        RowBox[{
        "Says", " ", "if", " ", "set1", " ", "gives", " ", "more", " ", 
         "Srule", " ", "freedom", " ", "than", " ", "set2"}], " ", "*)"}], 
       RowBox[{"Module", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"b1", ",", "b2"}], "}"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"b1", "=", 
           RowBox[{"blackNodes", "[", "set1", "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"b2", "=", 
           RowBox[{"blackNodes", "[", "set2", "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{
            RowBox[{"Abs", "[", 
             RowBox[{"b1", "-", "b2"}], "]"}], "===", 
            RowBox[{"b1", "-", "b2"}]}], "&&", 
           RowBox[{"Not", "[", 
            RowBox[{
             RowBox[{"Abs", "[", 
              RowBox[{"b1", "-", "b2"}], "]"}], "===", 
             RowBox[{"0", "*", "b1"}]}], "]"}]}]}]}], "\[IndentingNewLine]", 
        "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"dominantLockings", "=", 
       RowBox[{"Select", "[", 
        RowBox[{"goodBraneLockings", ",", 
         RowBox[{
          RowBox[{"Not", "[", 
           RowBox[{"Apply", "[", 
            RowBox[{"Or", ",", 
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"#", "\[Equal]", "s2"}], ",", "False", ",", 
                 RowBox[{
                  RowBox[{"Not", "[", 
                   RowBox[{"compareLockingsHorizontal", "[", 
                    RowBox[{"#", ",", "s2"}], "]"}], "]"}], "&&", 
                  RowBox[{"compareLockingsVertical", "[", 
                   RowBox[{"#", ",", "s2"}], "]"}]}]}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"s2", ",", "goodBraneLockings"}], "}"}]}], "]"}]}], 
            "]"}], "]"}], "&"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{"Print", " ", "the", " ", "electric", " ", "quiver"}], " ", 
       "*)"}], "\[IndentingNewLine]", 
      RowBox[{"Module", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "nonzeroindices", ",", "radius", ",", "disks", ",", "rectangles", 
          ",", "linesHor", ",", "linesVert", ",", "textGauge", ",", 
          "textFlav"}], "}"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"nonzeroindices", "=", 
          RowBox[{"Select", "[", 
           RowBox[{
            RowBox[{"Range", "[", 
             RowBox[{"Length", "[", "flavorNodes", "]"}], "]"}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{"flavorNodes", "[", 
               RowBox[{"[", "#", "]"}], "]"}], "\[NotEqual]", "0"}], "&"}]}], 
           "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"radius", "=", ".15"}], ";", "\[IndentingNewLine]", 
         RowBox[{"disks", "=", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"Disk", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"i", ",", "0"}], "}"}], ",", "radius"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "1", ",", 
              RowBox[{"Length", "[", "flavorNodes", "]"}]}], "}"}]}], "]"}]}],
          ";", "\[IndentingNewLine]", 
         RowBox[{"rectangles", "=", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"Rectangle", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"{", 
                RowBox[{"i", ",", "1"}], "}"}], "-", 
               RowBox[{"{", 
                RowBox[{"radius", ",", "radius"}], "}"}]}], ",", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"i", ",", "1"}], "}"}], "+", 
               RowBox[{"{", 
                RowBox[{"radius", ",", "radius"}], "}"}]}]}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "nonzeroindices"}], "}"}]}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"linesHor", "=", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"Line", "[", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"i", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"i", "+", "1"}], ",", "0"}], "}"}]}], "}"}], "]"}], 
            ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "1", ",", 
              RowBox[{
               RowBox[{"Length", "[", "flavorNodes", "]"}], "-", "1"}]}], 
             "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"linesVert", "=", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"Line", "[", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"i", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", "1"}], "}"}]}], "}"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "nonzeroindices"}], "}"}]}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"textFlav", "=", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"Text", "[", 
             RowBox[{
              RowBox[{"Style", "[", 
               RowBox[{"ToString", "[", 
                RowBox[{"flavorNodes", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "]"}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"i", ",", 
                RowBox[{"1", "+", 
                 RowBox[{"2", "radius"}]}]}], "}"}]}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "nonzeroindices"}], "}"}]}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"textGauge", "=", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"Text", "[", 
             RowBox[{
              RowBox[{"Style", "[", 
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"usu", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "\[Equal]", "\"\<s\>\""}], 
                 ",", 
                 RowBox[{"StringJoin", "[", 
                  RowBox[{"\"\<SU(\>\"", ",", 
                   RowBox[{"ToString", "[", 
                    RowBox[{"gaugeNodes", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", "\"\<)\>\""}],
                   "]"}], ",", 
                 RowBox[{"StringJoin", "[", 
                  RowBox[{"\"\<U(\>\"", ",", 
                   RowBox[{"ToString", "[", 
                    RowBox[{"gaugeNodes", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", "\"\<)\>\""}],
                   "]"}]}], "]"}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"i", ",", 
                RowBox[{
                 RowBox[{"-", "2"}], "radius"}]}], "}"}]}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "1", ",", 
              RowBox[{"Length", "[", "flavorNodes", "]"}]}], "}"}]}], "]"}]}],
          ";", "\[IndentingNewLine]", 
         RowBox[{"finalGraph", "=", 
          RowBox[{"Graphics", "[", 
           RowBox[{
            RowBox[{"Join", "[", 
             RowBox[{
              RowBox[{"{", "Black", "}"}], ",", "disks", ",", "rectangles", 
              ",", "linesHor", ",", "linesVert", ",", "textFlav", ",", 
              "textGauge"}], "]"}], ",", 
            RowBox[{"ImageSize", "\[Rule]", "Small"}]}], "]"}]}], ";"}]}], 
       "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"Print", "[", "\"\<Electric quiver :\>\"", "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Print", "[", "finalGraph", "]"}], ";", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{"Print", " ", "all", " ", "the", " ", "quivers"}], " ", "*)"}],
       "\[IndentingNewLine]", 
      RowBox[{"Print", "[", "\"\<List of magnetic quivers :\>\"", "]"}], ";", 
      
      RowBox[{"Print", "[", "\"\<---------------------\>\"", "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Do", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"Print", "[", 
          RowBox[{"\"\<Brane Locking : \>\"", ",", 
           RowBox[{"braneLocking", "-", "1"}]}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"Print", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
              "\"\<Quiver\>\"", ",", "\"\<Adjacency Matrix\>\"", ",", 
               "\"\<Ranks U(n)\>\""}], "}"}], ",", 
             RowBox[{"quiver", "[", "braneLocking", "]"}]}], "}"}], "//", 
           "TableForm"}], "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{"Print", "[", "\"\<---------------------\>\"", "]"}], ";"}], 
        "\[IndentingNewLine]", ",", 
        RowBox[{"{", 
         RowBox[{"braneLocking", ",", "dominantLockings"}], "}"}]}], "]"}], 
      ";"}]}], "\[IndentingNewLine]", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.831615765218947*^9, {3.83161673344703*^9, 3.831616774341907*^9}, {
   3.831616806045938*^9, 3.83161691620645*^9}, {3.831617191712731*^9, 
   3.831617195558025*^9}, 3.831617287840476*^9, {3.831617612374983*^9, 
   3.831617691134961*^9}, {3.831617813437202*^9, 3.831617833564509*^9}, {
   3.831618557762506*^9, 3.831618566984496*^9}, {3.8316187712403812`*^9, 
   3.831618801148172*^9}, {3.83161883681959*^9, 3.831618869600696*^9}, {
   3.831618927896613*^9, 3.831619014513183*^9}, {3.831619096279875*^9, 
   3.831619208590251*^9}, {3.831619414258709*^9, 3.831619440218794*^9}, {
   3.8316195462616663`*^9, 3.831619590166274*^9}, {3.831619899884047*^9, 
   3.8316199053732843`*^9}, {3.831619970283124*^9, 3.8316199717486897`*^9}, {
   3.831620100017465*^9, 3.831620168039381*^9}, {3.831621723516172*^9, 
   3.83162174796346*^9}, {3.831621778070291*^9, 3.831621805828857*^9}, {
   3.83162254135847*^9, 3.8316225488354063`*^9}, {3.83162274085159*^9, 
   3.8316227508847*^9}, {3.831634411929344*^9, 3.8316344145326347`*^9}, {
   3.831634719975397*^9, 3.8316347254195766`*^9}, 3.831635160122983*^9, {
   3.831635191911471*^9, 3.831635202924403*^9}, 3.831635369299589*^9, {
   3.831635489232481*^9, 3.831635493916667*^9}, {3.831635769597659*^9, 
   3.831635779417148*^9}, 3.831636876428677*^9, {3.831638270756268*^9, 
   3.831638312329206*^9}, {3.831638379834338*^9, 3.831638394300067*^9}, {
   3.831638483602386*^9, 3.831638545783148*^9}, {3.8316386539796247`*^9, 
   3.831638658023962*^9}, {3.831639122903385*^9, 3.8316391242431097`*^9}, 
   3.831639171087305*^9, {3.831639233001214*^9, 3.831639236124838*^9}, {
   3.8316393568592863`*^9, 3.831639358700006*^9}, 3.83163939072688*^9, {
   3.8316394379025517`*^9, 3.831639461004484*^9}, {3.831639656350902*^9, 
   3.831639661136104*^9}, 3.831640074613489*^9, {3.831640414122342*^9, 
   3.8316405243025017`*^9}, {3.831640587688119*^9, 3.831640587834832*^9}, {
   3.831648126475171*^9, 3.831648183231179*^9}, {3.8316483330693083`*^9, 
   3.8316485991293097`*^9}, {3.831649017307774*^9, 3.831649026776828*^9}, 
   3.831649064108657*^9, {3.831649097263262*^9, 3.8316491846350117`*^9}, {
   3.8316492219204607`*^9, 3.831649246851462*^9}, {3.831649278152398*^9, 
   3.831649325451077*^9}, {3.8316493560190897`*^9, 3.831649377597383*^9}, {
   3.831649482260536*^9, 3.831649494689983*^9}, {3.831649536614497*^9, 
   3.8316495950630217`*^9}, {3.831649701204048*^9, 3.831649741765914*^9}, 
   3.831649771947694*^9, {3.831649804578076*^9, 3.831649855261642*^9}, {
   3.8316499516155243`*^9, 3.831649959280925*^9}, {3.831649991752118*^9, 
   3.831650003844759*^9}, {3.831650272782246*^9, 3.831650458224612*^9}, {
   3.831651080742558*^9, 3.831651177520335*^9}, {3.831651217301238*^9, 
   3.831651239610262*^9}, {3.831651272715642*^9, 3.831651338234043*^9}, {
   3.831651408718027*^9, 3.831651420647862*^9}, {3.831651481141819*^9, 
   3.831651537554555*^9}, {3.831651659232131*^9, 3.8316516773958063`*^9}, {
   3.831651728902795*^9, 3.831651743084169*^9}, {3.831652001999261*^9, 
   3.831652009553768*^9}, {3.833738287445509*^9, 3.8337382905000277`*^9}, {
   3.8337383682117643`*^9, 3.833738368275082*^9}, 3.833802146761485*^9, {
   3.8413149455398808`*^9, 3.841315031572324*^9}, {3.841315084639669*^9, 
   3.841315093052792*^9}, {3.84131524764179*^9, 3.8413153032171288`*^9}, {
   3.8413153406356277`*^9, 3.841315370717889*^9}, {3.841315589427113*^9, 
   3.841315648712516*^9}, {3.8413157669591084`*^9, 3.841315790786207*^9}, {
   3.841649057575272*^9, 3.841649175728231*^9}, {3.8416492180342216`*^9, 
   3.841649218176894*^9}, {3.841649459171536*^9, 3.841649465105298*^9}, 
   3.841649698501946*^9, 3.8416497318486223`*^9, {3.8416687351643143`*^9, 
   3.841668952795183*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"47381672-cb25-4a09-8608-bb497e6aaa95"]
}, Closed]],

Cell[CellGroupData[{

Cell["Examples", "Section",
 CellChangeTimes->{{3.8316504895181837`*^9, 3.8316504936626377`*^9}, {
  3.841315395733692*^9, 
  3.841315396757414*^9}},ExpressionUUID->"6f3fa975-0fe0-4c53-b737-\
55224c465b47"],

Cell[CellGroupData[{

Cell["Examples Summarised in Table 2", "Subsubsection",
 CellChangeTimes->{{3.841857318238867*^9, 3.841857332765738*^9}, {
  3.8418575827490253`*^9, 
  3.841857584500019*^9}},ExpressionUUID->"daa39b34-bd39-43ba-a8c6-\
8ec6bf3f434f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MagneticQuivers", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"4", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "2", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\"\<u\>\"", ",", "\"\<u\>\"", ",", "\"\<u\>\""}], "}"}], ",", 
   "True"}], "]"}]], "Input",
 CellChangeTimes->{{3.841857012144223*^9, 3.8418571406277103`*^9}, {
  3.8418573248618803`*^9, 3.841857359220561*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"5675d51f-8f82-457c-952c-6903c5d838e7"],

Cell[CellGroupData[{

Cell[BoxData["\<\"Electric quiver :\"\>"], "Print",
 CellChangeTimes->{3.841857378767159*^9, 3.841858440890752*^9, 
  3.841897120556191*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"27b48280-bca8-4ef0-99ed-e43e02cb8dcf"],

Cell[BoxData[
 GraphicsBox[
  {GrayLevel[0], DiskBox[{1, 0}, 0.15], DiskBox[{2, 0}, 0.15], 
   DiskBox[{3, 0}, 0.15], RectangleBox[{0.85, 0.85}, {1.15, 1.15}], 
   LineBox[{{1, 0}, {2, 0}}], LineBox[{{2, 0}, {3, 0}}], 
   LineBox[{{1, 0}, {1, 1}}], InsetBox["\<\"4\"\>", {1, 1.3}], 
   InsetBox["\<\"U(3)\"\>", {1, -0.3}], InsetBox["\<\"U(2)\"\>", {2, -0.3}], 
   InsetBox["\<\"U(1)\"\>", {3, -0.3}]},
  ImageSize->Small]], "Print",
 CellChangeTimes->{3.841857378767159*^9, 3.841858440890752*^9, 
  3.8418971205567904`*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"6b9218b3-7af8-44da-bad4-02be84b8f452"],

Cell[BoxData["\<\"List of magnetic quivers :\"\>"], "Print",
 CellChangeTimes->{3.841857378767159*^9, 3.841858440890752*^9, 
  3.841897120558668*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"837990e8-bcd3-47b2-9bdc-ba0e4559dfb2"],

Cell[BoxData["\<\"---------------------\"\>"], "Print",
 CellChangeTimes->{3.841857378767159*^9, 3.841858440890752*^9, 
  3.841897120561816*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"314285fa-a934-4bd3-b5a7-23cdb91dba11"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Brane Locking : \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "1", ",", "2", ",", "3"}], "}"}], "}"}]}],
  SequenceForm["Brane Locking : ", {{0, 1, 2, 3}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.841857378767159*^9, 3.841858440890752*^9, 
  3.8418971205627117`*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"44f05af2-cab2-43f9-bfac-e7abecae4113"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"Quiver\"\>", "\<\"Adjacency Matrix\"\>", "\<\"Ranks U(n)\"\>"},
    {
     GraphicsBox[
      NamespaceBox["NetworkGraphics",
       DynamicModuleBox[{Typeset`graph = HoldComplete[
         Graph[{1, 2, 3, 4}, {
          Null, SparseArray[
           Automatic, {4, 4}, 0, {
            1, {{0, 1, 2, 3, 3}, {{4}, {3}, {4}}}, {4, 1, 1}}]}, {
          VertexLabels -> {3 -> 2, 4 -> 3, 2 -> 1, 1 -> 1}, 
           VertexSize -> {4 -> Normal, 3 -> Normal, 2 -> Normal, 1 -> Normal},
            VertexStyle -> {
            1 -> RGBColor[0, 1, 1], 2 -> GrayLevel[1], 3 -> GrayLevel[1], 4 -> 
             GrayLevel[1]}, 
           VertexCoordinates -> {{
             0.128894875821556, -1.1002601595492878`}, {-2, 0}, {-1, 0}, {0, 
             0}}}]]}, 
        TagBox[GraphicsGroupBox[{
           {Hue[0.6, 0.7, 0.5], Opacity[0.7], 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{
              0.128894875821556, -1.1002601595492878`}, \
{-0.11648016482132173`, -0.5713256494628159}, {0., 0.}}], 
              0.023648791296543653`]}, 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{
              0.128894875821556, -1.1002601595492878`}, {
              0.003956598072819439, -0.5572165485716463}, {0., 0.}}], 
              0.023648791296543653`]}, 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{
              0.128894875821556, -1.1002601595492878`}, {
              0.12493827774873634`, -0.5430436109776078}, {0., 0.}}], 
              0.023648791296543653`]}, 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{
              0.128894875821556, -1.1002601595492878`}, {
              0.24537504064287913`, -0.5289345100864788}, {0., 0.}}], 
              0.023648791296543653`]}, 
            {Arrowheads[0.], 
             ArrowBox[{{-2., 0.}, {-1., 0.}}, 0.023648791296543653`]}, 
            {Arrowheads[0.], 
             ArrowBox[{{-1., 0.}, {0., 0.}}, 0.023648791296543653`]}}, 
           {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
             {RGBColor[0, 1, 1], 
              DiskBox[{0.128894875821556, -1.1002601595492878}, 
               0.023648791296543653]}, 
             InsetBox["1", 
              Offset[{2, 2}, {0.15254366711809966, -1.076611368252744}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {GrayLevel[1], DiskBox[{-2., 0.}, 0.023648791296543653]}, 
             InsetBox["1", 
              Offset[{2, 2}, {-1.9763512087034563, 0.023648791296543653}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {GrayLevel[1], DiskBox[{-1., 0.}, 0.023648791296543653]}, 
             InsetBox["2", 
              Offset[{2, 2}, {-0.9763512087034564, 0.023648791296543653}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {GrayLevel[1], DiskBox[{0., 0.}, 0.023648791296543653]}, 
             InsetBox["3", 
              Offset[{2, 2}, {0.023648791296543653, 0.023648791296543653}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}}}],
         MouseAppearanceTag["NetworkGraphics"]],
        AllowKernelInitialization->False]],
      DefaultBaseStyle->{
       "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
        Hue[0.8, 1., 0.6]},
      FormatType->TraditionalForm,
      FrameTicks->None], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0", "0", "4"},
         {"0", "0", "1", "0"},
         {"0", "1", "0", "1"},
         {"4", "0", "1", "0"}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
          "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"1"},
          {"1"},
          {"2"},
          {"3"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{3.841857378767159*^9, 3.841858440890752*^9, 
  3.8418971205852137`*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"324abb0e-70d5-4232-9cd0-d45a9cb8690c"],

Cell[BoxData["\<\"---------------------\"\>"], "Print",
 CellChangeTimes->{3.841857378767159*^9, 3.841858440890752*^9, 
  3.84189712058731*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"1c4b251d-d568-45bc-96a5-6c0b7d00f6e0"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MagneticQuivers", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"4", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "2", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\"\<s\>\"", ",", "\"\<u\>\"", ",", "\"\<u\>\""}], "}"}], ",", 
   "True"}], "]"}]], "Input",
 CellChangeTimes->{{3.841857012144223*^9, 3.8418571406277103`*^9}, {
  3.8418573248618803`*^9, 3.841857361415615*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"89647aa9-6bed-4dc3-a239-f2186f507eff"],

Cell[CellGroupData[{

Cell[BoxData["\<\"Electric quiver :\"\>"], "Print",
 CellChangeTimes->{3.8418573817548513`*^9, 3.841858440920973*^9, 
  3.841897120603899*^9},
 CellLabel->
  "During evaluation of \
In[9]:=",ExpressionUUID->"192a5338-02e0-44c3-b951-2ccbcd9317d9"],

Cell[BoxData[
 GraphicsBox[
  {GrayLevel[0], DiskBox[{1, 0}, 0.15], DiskBox[{2, 0}, 0.15], 
   DiskBox[{3, 0}, 0.15], RectangleBox[{0.85, 0.85}, {1.15, 1.15}], 
   LineBox[{{1, 0}, {2, 0}}], LineBox[{{2, 0}, {3, 0}}], 
   LineBox[{{1, 0}, {1, 1}}], InsetBox["\<\"4\"\>", {1, 1.3}], 
   InsetBox["\<\"SU(3)\"\>", {1, -0.3}], InsetBox["\<\"U(2)\"\>", {2, -0.3}], 
   InsetBox["\<\"U(1)\"\>", {3, -0.3}]},
  ImageSize->Small]], "Print",
 CellChangeTimes->{3.8418573817548513`*^9, 3.841858440920973*^9, 
  3.8418971206053343`*^9},
 CellLabel->
  "During evaluation of \
In[9]:=",ExpressionUUID->"eeb7ef4b-0d48-4673-a1df-7d5087289208"],

Cell[BoxData["\<\"List of magnetic quivers :\"\>"], "Print",
 CellChangeTimes->{3.8418573817548513`*^9, 3.841858440920973*^9, 
  3.8418971206077127`*^9},
 CellLabel->
  "During evaluation of \
In[9]:=",ExpressionUUID->"387a62d7-6315-4be8-8387-d312681aa813"],

Cell[BoxData["\<\"---------------------\"\>"], "Print",
 CellChangeTimes->{3.8418573817548513`*^9, 3.841858440920973*^9, 
  3.841897120608481*^9},
 CellLabel->
  "During evaluation of \
In[9]:=",ExpressionUUID->"0180cd12-f9f1-4300-b60c-9c1ae1b6ccb2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Brane Locking : \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "0", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "}"}]}],
  SequenceForm["Brane Locking : ", {{0}, {1, 2, 3}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.8418573817548513`*^9, 3.841858440920973*^9, 
  3.8418971206092*^9},
 CellLabel->
  "During evaluation of \
In[9]:=",ExpressionUUID->"c6e64709-b8f9-4d34-b7b0-0d99212bc88f"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"Quiver\"\>", "\<\"Adjacency Matrix\"\>", "\<\"Ranks U(n)\"\>"},
    {
     GraphicsBox[
      NamespaceBox["NetworkGraphics",
       DynamicModuleBox[{Typeset`graph = HoldComplete[
         Graph[{1, 2, 3, 4, 5}, {
          Null, SparseArray[
           Automatic, {5, 5}, 0, {
            1, {{0, 1, 2, 3, 4, 4}, {{5}, {5}, {4}, {5}}}, {1, 3, 1, 1}}]}, {
          VertexLabels -> {3 -> 1, 5 -> 3, 4 -> 2, 2 -> 1, 1 -> 1}, 
           VertexSize -> {
            4 -> Normal, 3 -> Normal, 2 -> Normal, 1 -> Normal, 5 -> Normal}, 
           VertexStyle -> {
            1 -> RGBColor[0, 1, 1], 2 -> RGBColor[0, 1, 1], 3 -> GrayLevel[1],
              4 -> GrayLevel[1], 5 -> GrayLevel[1]}, 
           VertexCoordinates -> {{
             0.34753871864898134`, -1.2650874371721903`}, {
             1.3757581807722539`, -1.2511429506324578`}, {-1, 0}, {0, 0}, {1, 
             0}}}]]}, 
        TagBox[GraphicsGroupBox[{
           {Hue[0.6, 0.7, 0.5], Opacity[0.7], 
            {Arrowheads[0.], 
             ArrowBox[{{0.34753871864898134`, -1.2650874371721903`}, {1., 
              0.}}, 0.02558907160023459]}, 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{
              1.3757581807722539`, -1.2511429506324578`}, {
              0.9821402087512383, -0.6873614313226974}, {1., 0.}}], 
              0.02558907160023459]}, 
            {Arrowheads[0.], 
             ArrowBox[{{1.3757581807722539`, -1.2511429506324578`}, {1., 0.}},
               0.02558907160023459]}, 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{
              1.3757581807722539`, -1.2511429506324578`}, {
              1.3936179720210171`, -0.5637815193099097}, {1., 0.}}], 
              0.02558907160023459]}, 
            {Arrowheads[0.], 
             ArrowBox[{{-1., 0.}, {0., 0.}}, 0.02558907160023459]}, 
            {Arrowheads[0.], 
             ArrowBox[{{0., 0.}, {1., 0.}}, 0.02558907160023459]}}, 
           {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
             {RGBColor[0, 1, 1], 
              DiskBox[{0.34753871864898134, -1.2650874371721903}, 
               0.02558907160023459]}, 
             InsetBox["1", 
              Offset[{2, 2}, {0.37312779024921594, -1.2394983655719558}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {RGBColor[0, 1, 1], 
              DiskBox[{1.3757581807722539, -1.2511429506324578}, 
               0.02558907160023459]}, 
             InsetBox["1", 
              Offset[{2, 2}, {1.4013472523724884, -1.2255538790322233}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {GrayLevel[1], DiskBox[{-1., 0.}, 0.02558907160023459]}, 
             InsetBox["1", 
              Offset[{2, 2}, {-0.9744109283997654, 0.02558907160023459}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {GrayLevel[1], DiskBox[{0., 0.}, 0.02558907160023459]}, 
             InsetBox["2", 
              Offset[{2, 2}, {0.02558907160023459, 0.02558907160023459}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {GrayLevel[1], DiskBox[{1., 0.}, 0.02558907160023459]}, 
             InsetBox["3", 
              Offset[{2, 2}, {1.0255890716002345, 0.02558907160023459}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}}}],
         MouseAppearanceTag["NetworkGraphics"]],
        AllowKernelInitialization->False]],
      DefaultBaseStyle->{
       "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
        Hue[0.8, 1., 0.6]},
      FormatType->TraditionalForm,
      FrameTicks->None], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0", "0", "0", "1"},
         {"0", "0", "0", "0", "3"},
         {"0", "0", "0", "1", "0"},
         {"0", "0", "1", "0", "1"},
         {"1", "3", "0", "1", "0"}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
          "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"1"},
          {"1"},
          {"1"},
          {"2"},
          {"3"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{3.8418573817548513`*^9, 3.841858440920973*^9, 
  3.841897120631908*^9},
 CellLabel->
  "During evaluation of \
In[9]:=",ExpressionUUID->"2e63bac4-d12a-456b-aa80-848ae99ae339"],

Cell[BoxData["\<\"---------------------\"\>"], "Print",
 CellChangeTimes->{3.8418573817548513`*^9, 3.841858440920973*^9, 
  3.841897120633945*^9},
 CellLabel->
  "During evaluation of \
In[9]:=",ExpressionUUID->"c0107297-4bcf-4468-8f06-c4ee46a0624c"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MagneticQuivers", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"4", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "2", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\"\<u\>\"", ",", "\"\<u\>\"", ",", "\"\<s\>\""}], "}"}], ",", 
   "True"}], "]"}]], "Input",
 CellChangeTimes->{{3.841857012144223*^9, 3.8418571406277103`*^9}, {
  3.8418573248618803`*^9, 3.841857363271823*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"dc0aa6bc-6ec0-429e-934b-307a27bb9141"],

Cell[CellGroupData[{

Cell[BoxData["\<\"Electric quiver :\"\>"], "Print",
 CellChangeTimes->{3.8418573837767887`*^9, 3.841858440949243*^9, 
  3.8418971206526117`*^9},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"a522dd10-88e8-4a78-a40d-7d4c9ad677d1"],

Cell[BoxData[
 GraphicsBox[
  {GrayLevel[0], DiskBox[{1, 0}, 0.15], DiskBox[{2, 0}, 0.15], 
   DiskBox[{3, 0}, 0.15], RectangleBox[{0.85, 0.85}, {1.15, 1.15}], 
   LineBox[{{1, 0}, {2, 0}}], LineBox[{{2, 0}, {3, 0}}], 
   LineBox[{{1, 0}, {1, 1}}], InsetBox["\<\"4\"\>", {1, 1.3}], 
   InsetBox["\<\"U(3)\"\>", {1, -0.3}], InsetBox["\<\"U(2)\"\>", {2, -0.3}], 
   InsetBox["\<\"SU(1)\"\>", {3, -0.3}]},
  ImageSize->Small]], "Print",
 CellChangeTimes->{3.8418573837767887`*^9, 3.841858440949243*^9, 
  3.841897120654258*^9},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"b7101fe1-c9f4-4e3e-8b34-0d5d0f9caadd"],

Cell[BoxData["\<\"List of magnetic quivers :\"\>"], "Print",
 CellChangeTimes->{3.8418573837767887`*^9, 3.841858440949243*^9, 
  3.841897120657118*^9},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"6ff675b4-bd28-42d2-8b2f-02d9bdb066cd"],

Cell[BoxData["\<\"---------------------\"\>"], "Print",
 CellChangeTimes->{3.8418573837767887`*^9, 3.841858440949243*^9, 
  3.841897120658217*^9},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"ca4cb17b-d822-48a2-8901-05054ddced88"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Brane Locking : \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", "3", "}"}]}], "}"}]}],
  SequenceForm["Brane Locking : ", {{0, 1, 2}, {3}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.8418573837767887`*^9, 3.841858440949243*^9, 
  3.841897120659073*^9},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"6c2048b0-1cb7-46f9-a96d-6d817ca1791b"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"Quiver\"\>", "\<\"Adjacency Matrix\"\>", "\<\"Ranks U(n)\"\>"},
    {
     GraphicsBox[
      NamespaceBox["NetworkGraphics",
       DynamicModuleBox[{Typeset`graph = HoldComplete[
         Graph[{1, 2, 3, 4, 5}, {
          Null, SparseArray[
           Automatic, {5, 5}, 0, {
            1, {{0, 1, 2, 3, 4, 4}, {{5}, {5}, {4}, {5}}}, {3, 1, 1, 1}}]}, {
          VertexLabels -> {3 -> 1, 5 -> 3, 4 -> 2, 2 -> 1, 1 -> 1}, 
           VertexSize -> {
            4 -> Normal, 3 -> Normal, 2 -> Normal, 1 -> Normal, 5 -> Normal}, 
           VertexStyle -> {
            1 -> RGBColor[0, 1, 1], 2 -> RGBColor[0, 1, 1], 3 -> GrayLevel[1],
              4 -> GrayLevel[1], 5 -> GrayLevel[1]}, 
           VertexCoordinates -> {{1.644645480721846, -1.613133869194297}, {
             0.17892135811975107`, -1.222030457112523}, {-1, 0}, {0, 0}, {1, 
             0}}}]]}, 
        TagBox[GraphicsGroupBox[{
           {Hue[0.6, 0.7, 0.5], Opacity[0.7], 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{
              1.644645480721846, -1.613133869194297}, {
              1.0570578016042191`, -0.9125729191153714}, {1., 0.}}], 
              0.02763576748367183]}, 
            {Arrowheads[0.], 
             ArrowBox[{{1.644645480721846, -1.613133869194297}, {1., 0.}}, 
              0.02763576748367183]}, 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{
              1.644645480721846, -1.613133869194297}, {
              1.5875876791176278`, -0.7005609500790831}, {1., 0.}}], 
              0.02763576748367183]}, 
            {Arrowheads[0.], 
             ArrowBox[{{0.17892135811975107`, -1.222030457112523}, {1., 0.}}, 
              0.02763576748367183]}, 
            {Arrowheads[0.], 
             ArrowBox[{{-1., 0.}, {0., 0.}}, 0.02763576748367183]}, 
            {Arrowheads[0.], 
             ArrowBox[{{0., 0.}, {1., 0.}}, 0.02763576748367183]}}, 
           {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
             {RGBColor[0, 1, 1], 
              DiskBox[{1.644645480721846, -1.613133869194297}, 
               0.02763576748367183]}, 
             InsetBox["1", 
              Offset[{2, 2}, {1.6722812482055178, -1.585498101710625}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {RGBColor[0, 1, 1], 
              DiskBox[{0.17892135811975107, -1.222030457112523}, 
               0.02763576748367183]}, 
             InsetBox["1", 
              Offset[{2, 2}, {0.2065571256034229, -1.194394689628851}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {GrayLevel[1], DiskBox[{-1., 0.}, 0.02763576748367183]}, 
             InsetBox["1", 
              Offset[{2, 2}, {-0.9723642325163282, 0.02763576748367183}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {GrayLevel[1], DiskBox[{0., 0.}, 0.02763576748367183]}, 
             InsetBox["2", 
              Offset[{2, 2}, {0.02763576748367183, 0.02763576748367183}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {GrayLevel[1], DiskBox[{1., 0.}, 0.02763576748367183]}, 
             InsetBox["3", 
              Offset[{2, 2}, {1.0276357674836718, 0.02763576748367183}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}}}],
         MouseAppearanceTag["NetworkGraphics"]],
        AllowKernelInitialization->False]],
      DefaultBaseStyle->{
       "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
        Hue[0.8, 1., 0.6]},
      FormatType->TraditionalForm,
      FrameTicks->None], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0", "0", "0", "3"},
         {"0", "0", "0", "0", "1"},
         {"0", "0", "0", "1", "0"},
         {"0", "0", "1", "0", "1"},
         {"3", "1", "0", "1", "0"}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
          "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"1"},
          {"1"},
          {"1"},
          {"2"},
          {"3"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{3.8418573837767887`*^9, 3.841858440949243*^9, 
  3.841897120678956*^9},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"b23d5cf8-be4e-423e-a714-20965add3d28"],

Cell[BoxData["\<\"---------------------\"\>"], "Print",
 CellChangeTimes->{3.8418573837767887`*^9, 3.841858440949243*^9, 
  3.841897120681003*^9},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"92116f2f-a053-45ee-8648-2faa80065f13"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MagneticQuivers", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"4", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "2", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\"\<u\>\"", ",", "\"\<s\>\"", ",", "\"\<u\>\""}], "}"}], ",", 
   "True"}], "]"}]], "Input",
 CellChangeTimes->{{3.841857012144223*^9, 3.8418571406277103`*^9}, {
  3.8418573248618803`*^9, 3.841857365302916*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"6c845712-130d-43a8-b1c6-54679dccddcf"],

Cell[CellGroupData[{

Cell[BoxData["\<\"Electric quiver :\"\>"], "Print",
 CellChangeTimes->{3.84185738607213*^9, 3.841858440977778*^9, 
  3.84189712069592*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"89161ee4-b40a-4814-b224-bfb01d4ae8e7"],

Cell[BoxData[
 GraphicsBox[
  {GrayLevel[0], DiskBox[{1, 0}, 0.15], DiskBox[{2, 0}, 0.15], 
   DiskBox[{3, 0}, 0.15], RectangleBox[{0.85, 0.85}, {1.15, 1.15}], 
   LineBox[{{1, 0}, {2, 0}}], LineBox[{{2, 0}, {3, 0}}], 
   LineBox[{{1, 0}, {1, 1}}], InsetBox["\<\"4\"\>", {1, 1.3}], 
   InsetBox["\<\"U(3)\"\>", {1, -0.3}], InsetBox["\<\"SU(2)\"\>", {2, -0.3}], 
   InsetBox["\<\"U(1)\"\>", {3, -0.3}]},
  ImageSize->Small]], "Print",
 CellChangeTimes->{3.84185738607213*^9, 3.841858440977778*^9, 
  3.8418971206974277`*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"35df0bc4-7dc9-4697-adf1-c519ff9f6c00"],

Cell[BoxData["\<\"List of magnetic quivers :\"\>"], "Print",
 CellChangeTimes->{3.84185738607213*^9, 3.841858440977778*^9, 
  3.8418971206996813`*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"fa180b9d-4f01-443b-8ff2-515d35a8f771"],

Cell[BoxData["\<\"---------------------\"\>"], "Print",
 CellChangeTimes->{3.84185738607213*^9, 3.841858440977778*^9, 
  3.8418971207004223`*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"f3737950-8c58-4f0e-b9cf-61e319384dc6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Brane Locking : \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "3"}], "}"}]}], "}"}]}],
  SequenceForm["Brane Locking : ", {{0, 1}, {2, 3}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.84185738607213*^9, 3.841858440977778*^9, 
  3.841897120701757*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"ef736b0a-6c13-4c04-8c3b-e9834689cda3"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"Quiver\"\>", "\<\"Adjacency Matrix\"\>", "\<\"Ranks U(n)\"\>"},
    {
     GraphicsBox[
      NamespaceBox["NetworkGraphics",
       DynamicModuleBox[{Typeset`graph = HoldComplete[
         Graph[{1, 2, 3, 4, 5}, {
          Null, SparseArray[
           Automatic, {5, 5}, 0, {
            1, {{0, 1, 2, 3, 4, 4}, {{5}, {5}, {4}, {5}}}, {2, 2, 1, 1}}]}, {
          VertexLabels -> {3 -> 1, 5 -> 3, 4 -> 2, 2 -> 1, 1 -> 1}, 
           VertexSize -> {
            4 -> Normal, 3 -> Normal, 2 -> Normal, 1 -> Normal, 5 -> Normal}, 
           VertexStyle -> {
            1 -> RGBColor[0, 1, 1], 2 -> RGBColor[0, 1, 1], 3 -> GrayLevel[1],
              4 -> GrayLevel[1], 5 -> GrayLevel[1]}, 
           VertexCoordinates -> {{
             1.2713328503587964`, -1.2199191825350526`}, {
             1.5534017193634404`, -1.1864853563193096`}, {-1, 0}, {0, 0}, {1, 
             0}}}]]}, 
        TagBox[GraphicsGroupBox[{
           {Hue[0.6, 0.7, 0.5], Opacity[0.7], 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{
              1.2713328503587964`, -1.2199191825350526`}, {
              0.9350620033003204, -0.6545777679160586}, {1., 0.}}], 
              0.026948836032440734`]}, 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{
              1.2713328503587964`, -1.2199191825350526`}, {
              1.3362708470584796`, -0.5653414146191861}, {1., 0.}}], 
              0.026948836032440734`]}, 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{
              1.5534017193634404`, -1.1864853563193096`}, {
              1.0815943211667505`, -0.6842444703842046}, {1., 0.}}], 
              0.026948836032440734`]}, 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{
              1.5534017193634404`, -1.1864853563193096`}, {
              1.471807398196694, -0.5022408859351585}, {1., 0.}}], 
              0.026948836032440734`]}, 
            {Arrowheads[0.], 
             ArrowBox[{{-1., 0.}, {0., 0.}}, 0.026948836032440734`]}, 
            {Arrowheads[0.], 
             ArrowBox[{{0., 0.}, {1., 0.}}, 0.026948836032440734`]}}, 
           {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
             {RGBColor[0, 1, 1], 
              DiskBox[{1.2713328503587964, -1.2199191825350526}, 
               0.026948836032440734]}, 
             InsetBox["1", 
              Offset[{2, 2}, {1.2982816863912372, -1.1929703465026118}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {RGBColor[0, 1, 1], 
              DiskBox[{1.5534017193634404, -1.1864853563193096}, 
               0.026948836032440734]}, 
             InsetBox["1", 
              Offset[{2, 2}, {1.5803505553958812, -1.1595365202868688}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {GrayLevel[1], DiskBox[{-1., 0.}, 0.026948836032440734]}, 
             InsetBox["1", 
              Offset[{2, 2}, {-0.9730511639675593, 0.026948836032440734}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {GrayLevel[1], DiskBox[{0., 0.}, 0.026948836032440734]}, 
             InsetBox["2", 
              Offset[{2, 2}, {0.026948836032440734, 0.026948836032440734}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {GrayLevel[1], DiskBox[{1., 0.}, 0.026948836032440734]}, 
             InsetBox["3", 
              Offset[{2, 2}, {1.0269488360324408, 0.026948836032440734}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}}}],
         MouseAppearanceTag["NetworkGraphics"]],
        AllowKernelInitialization->False]],
      DefaultBaseStyle->{
       "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
        Hue[0.8, 1., 0.6]},
      FormatType->TraditionalForm,
      FrameTicks->None], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0", "0", "0", "2"},
         {"0", "0", "0", "0", "2"},
         {"0", "0", "0", "1", "0"},
         {"0", "0", "1", "0", "1"},
         {"2", "2", "0", "1", "0"}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
          "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"1"},
          {"1"},
          {"1"},
          {"2"},
          {"3"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{3.84185738607213*^9, 3.841858440977778*^9, 
  3.841897120721299*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"fa04dd79-fb09-4651-91e0-41f81ec13802"],

Cell[BoxData["\<\"---------------------\"\>"], "Print",
 CellChangeTimes->{3.84185738607213*^9, 3.841858440977778*^9, 
  3.841897120725233*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"fc134e36-2e8a-4828-98e2-dffaee224ba3"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MagneticQuivers", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"4", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "2", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\"\<s\>\"", ",", "\"\<s\>\"", ",", "\"\<u\>\""}], "}"}], ",", 
   "True"}], "]"}]], "Input",
 CellChangeTimes->{{3.841857012144223*^9, 3.8418571406277103`*^9}, {
  3.8418573248618803`*^9, 3.841857366915648*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"94284f0a-5469-47d5-b395-b59f04b2872d"],

Cell[CellGroupData[{

Cell[BoxData["\<\"Electric quiver :\"\>"], "Print",
 CellChangeTimes->{3.8418573880184803`*^9, 3.841858441012534*^9, 
  3.8418971207440987`*^9},
 CellLabel->
  "During evaluation of \
In[12]:=",ExpressionUUID->"c8ced2d6-61f5-45f8-8de4-4b05c58cee20"],

Cell[BoxData[
 GraphicsBox[
  {GrayLevel[0], DiskBox[{1, 0}, 0.15], DiskBox[{2, 0}, 0.15], 
   DiskBox[{3, 0}, 0.15], RectangleBox[{0.85, 0.85}, {1.15, 1.15}], 
   LineBox[{{1, 0}, {2, 0}}], LineBox[{{2, 0}, {3, 0}}], 
   LineBox[{{1, 0}, {1, 1}}], InsetBox["\<\"4\"\>", {1, 1.3}], 
   InsetBox["\<\"SU(3)\"\>", {1, -0.3}], InsetBox["\<\"SU(2)\"\>", {2, -0.3}],
    InsetBox["\<\"U(1)\"\>", {3, -0.3}]},
  ImageSize->Small]], "Print",
 CellChangeTimes->{3.8418573880184803`*^9, 3.841858441012534*^9, 
  3.8418971207458477`*^9},
 CellLabel->
  "During evaluation of \
In[12]:=",ExpressionUUID->"0a9d3e29-4975-423e-99e6-fd1463c137ad"],

Cell[BoxData["\<\"List of magnetic quivers :\"\>"], "Print",
 CellChangeTimes->{3.8418573880184803`*^9, 3.841858441012534*^9, 
  3.841897120748405*^9},
 CellLabel->
  "During evaluation of \
In[12]:=",ExpressionUUID->"c7cb28d7-d4cb-49d8-8015-28a5b6db1b19"],

Cell[BoxData["\<\"---------------------\"\>"], "Print",
 CellChangeTimes->{3.8418573880184803`*^9, 3.841858441012534*^9, 
  3.8418971207494297`*^9},
 CellLabel->
  "During evaluation of \
In[12]:=",ExpressionUUID->"dd8d5e5d-95c7-48b8-a538-749635d3ae4a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Brane Locking : \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "0", "}"}], ",", 
     RowBox[{"{", "1", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "3"}], "}"}]}], "}"}]}],
  SequenceForm["Brane Locking : ", {{0}, {1}, {2, 3}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.8418573880184803`*^9, 3.841858441012534*^9, 
  3.841897120750492*^9},
 CellLabel->
  "During evaluation of \
In[12]:=",ExpressionUUID->"1f881033-b5f0-47b5-ad86-18e902179b76"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"Quiver\"\>", "\<\"Adjacency Matrix\"\>", "\<\"Ranks U(n)\"\>"},
    {
     GraphicsBox[
      NamespaceBox["NetworkGraphics",
       DynamicModuleBox[{Typeset`graph = HoldComplete[
         Graph[{1, 2, 3, 4, 5, 6}, {
          Null, SparseArray[
           Automatic, {6, 6}, 0, {
            1, {{0, 1, 2, 3, 4, 5, 5}, {{6}, {6}, {6}, {5}, {6}}}, {1, 1, 2, 
             1, 1}}]}, {
          VertexLabels -> {6 -> 3, 3 -> 1, 5 -> 2, 4 -> 1, 2 -> 1, 1 -> 1}, 
           VertexSize -> {
            6 -> Normal, 4 -> Normal, 3 -> Normal, 2 -> Normal, 1 -> Normal, 
             5 -> Normal}, 
           VertexStyle -> {
            6 -> GrayLevel[1], 1 -> RGBColor[0, 1, 1], 2 -> RGBColor[0, 1, 1],
              3 -> RGBColor[0, 1, 1], 4 -> GrayLevel[1], 5 -> GrayLevel[1]}, 
           VertexCoordinates -> {{
             1.3033649890973265`, -1.2245696141294184`}, {
             2.000322411035047, -1.4401832468131115`}, {
             1.1985757044485124`, -1.3202347343671286`}, {0, 0}, {1, 0}, {2, 
             0}}}]]}, 
        TagBox[GraphicsGroupBox[{
           {Hue[0.6, 0.7, 0.5], Opacity[0.7], 
            {Arrowheads[0.], 
             ArrowBox[{{1.3033649890973265`, -1.2245696141294184`}, {2., 0.}},
               0.02261408093159345]}, 
            {Arrowheads[0.], 
             ArrowBox[{{2.000322411035047, -1.4401832468131115`}, {2., 0.}}, 
              0.02261408093159345]}, 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{
              1.1985757044485124`, -1.3202347343671286`}, {
              1.3821874660478206`, -0.5283305572123058}, {2., 0.}}], 
              0.02261408093159345]}, 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{
              1.1985757044485124`, -1.3202347343671286`}, {
              1.8163882384006886`, -0.7919041771546158}, {2., 0.}}], 
              0.02261408093159345]}, 
            {Arrowheads[0.], 
             ArrowBox[{{0., 0.}, {1., 0.}}, 0.02261408093159345]}, 
            {Arrowheads[0.], 
             ArrowBox[{{1., 0.}, {2., 0.}}, 0.02261408093159345]}}, 
           {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
             {RGBColor[0, 1, 1], 
              DiskBox[{1.3033649890973265, -1.2245696141294184}, 
               0.02261408093159345]}, 
             InsetBox["1", 
              Offset[{2, 2}, {1.3259790700289198, -1.2019555331978249}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {RGBColor[0, 1, 1], 
              DiskBox[{2.000322411035047, -1.4401832468131115}, 
               0.02261408093159345]}, 
             InsetBox["1", 
              Offset[{2, 2}, {2.0229364919666404, -1.4175691658815182}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {RGBColor[0, 1, 1], 
              DiskBox[{1.1985757044485124, -1.3202347343671286}, 
               0.02261408093159345]}, 
             InsetBox["1", 
              Offset[{2, 2}, {1.2211897853801057, -1.2976206534355352}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {GrayLevel[1], DiskBox[{0., 0.}, 0.02261408093159345]}, 
             InsetBox["1", 
              Offset[{2, 2}, {0.02261408093159345, 0.02261408093159345}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {GrayLevel[1], DiskBox[{1., 0.}, 0.02261408093159345]}, 
             InsetBox["2", 
              Offset[{2, 2}, {1.0226140809315933, 0.02261408093159345}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {GrayLevel[1], DiskBox[{2., 0.}, 0.02261408093159345]}, 
             InsetBox["3", 
              Offset[{2, 2}, {2.0226140809315933, 0.02261408093159345}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}}}],
         MouseAppearanceTag["NetworkGraphics"]],
        AllowKernelInitialization->False]],
      DefaultBaseStyle->{
       "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
        Hue[0.8, 1., 0.6]},
      FormatType->TraditionalForm,
      FrameTicks->None], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0", "0", "0", "0", "1"},
         {"0", "0", "0", "0", "0", "1"},
         {"0", "0", "0", "0", "0", "2"},
         {"0", "0", "0", "0", "1", "0"},
         {"0", "0", "0", "1", "0", "1"},
         {"1", "1", "2", "0", "1", "0"}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
          "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"1"},
          {"1"},
          {"1"},
          {"1"},
          {"2"},
          {"3"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{3.8418573880184803`*^9, 3.841858441012534*^9, 
  3.841897120776379*^9},
 CellLabel->
  "During evaluation of \
In[12]:=",ExpressionUUID->"d66ef4e2-9db5-4e89-a3d1-0974efc2df19"],

Cell[BoxData["\<\"---------------------\"\>"], "Print",
 CellChangeTimes->{3.8418573880184803`*^9, 3.841858441012534*^9, 
  3.8418971207794313`*^9},
 CellLabel->
  "During evaluation of \
In[12]:=",ExpressionUUID->"3f2b9bfe-caf5-4f38-8030-5c63d08b5c70"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MagneticQuivers", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"4", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "2", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\"\<s\>\"", ",", "\"\<u\>\"", ",", "\"\<s\>\""}], "}"}], ",", 
   "True"}], "]"}]], "Input",
 CellChangeTimes->{{3.841857012144223*^9, 3.8418571406277103`*^9}, {
  3.8418573248618803`*^9, 3.841857368428927*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"f300cdd2-87d9-415c-819c-31dd9aa07e8d"],

Cell[CellGroupData[{

Cell[BoxData["\<\"Electric quiver :\"\>"], "Print",
 CellChangeTimes->{3.841857389621299*^9, 3.841858441048855*^9, 
  3.8418971207976007`*^9},
 CellLabel->
  "During evaluation of \
In[13]:=",ExpressionUUID->"f195be8f-6e37-4f0c-871c-015bfa25965e"],

Cell[BoxData[
 GraphicsBox[
  {GrayLevel[0], DiskBox[{1, 0}, 0.15], DiskBox[{2, 0}, 0.15], 
   DiskBox[{3, 0}, 0.15], RectangleBox[{0.85, 0.85}, {1.15, 1.15}], 
   LineBox[{{1, 0}, {2, 0}}], LineBox[{{2, 0}, {3, 0}}], 
   LineBox[{{1, 0}, {1, 1}}], InsetBox["\<\"4\"\>", {1, 1.3}], 
   InsetBox["\<\"SU(3)\"\>", {1, -0.3}], InsetBox["\<\"U(2)\"\>", {2, -0.3}], 
   InsetBox["\<\"SU(1)\"\>", {3, -0.3}]},
  ImageSize->Small]], "Print",
 CellChangeTimes->{3.841857389621299*^9, 3.841858441048855*^9, 
  3.841897120799214*^9},
 CellLabel->
  "During evaluation of \
In[13]:=",ExpressionUUID->"25b734bb-e66d-442b-ba20-13cc20880c89"],

Cell[BoxData["\<\"List of magnetic quivers :\"\>"], "Print",
 CellChangeTimes->{3.841857389621299*^9, 3.841858441048855*^9, 
  3.841897120801365*^9},
 CellLabel->
  "During evaluation of \
In[13]:=",ExpressionUUID->"0cd7bf67-90ed-48c8-950f-10398dbf9137"],

Cell[BoxData["\<\"---------------------\"\>"], "Print",
 CellChangeTimes->{3.841857389621299*^9, 3.841858441048855*^9, 
  3.841897120802294*^9},
 CellLabel->
  "During evaluation of \
In[13]:=",ExpressionUUID->"db7df157-b207-41f8-9f74-491388ab1208"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Brane Locking : \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "0", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", "3", "}"}]}], "}"}]}],
  SequenceForm["Brane Locking : ", {{0}, {1, 2}, {3}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.841857389621299*^9, 3.841858441048855*^9, 
  3.841897120803256*^9},
 CellLabel->
  "During evaluation of \
In[13]:=",ExpressionUUID->"85e76211-bf0e-4ec0-bf80-2c73fa0ae5f5"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"Quiver\"\>", "\<\"Adjacency Matrix\"\>", "\<\"Ranks U(n)\"\>"},
    {
     GraphicsBox[
      NamespaceBox["NetworkGraphics",
       DynamicModuleBox[{Typeset`graph = HoldComplete[
         Graph[{1, 2, 3, 4, 5, 6}, {
          Null, SparseArray[
           Automatic, {6, 6}, 0, {
            1, {{0, 1, 2, 3, 4, 5, 5}, {{6}, {6}, {6}, {5}, {6}}}, {1, 2, 1, 
             1, 1}}]}, {
          VertexLabels -> {6 -> 3, 3 -> 1, 5 -> 2, 4 -> 1, 2 -> 1, 1 -> 1}, 
           VertexSize -> {
            6 -> Normal, 4 -> Normal, 3 -> Normal, 2 -> Normal, 1 -> Normal, 
             5 -> Normal}, 
           VertexStyle -> {
            6 -> GrayLevel[1], 1 -> RGBColor[0, 1, 1], 2 -> RGBColor[0, 1, 1],
              3 -> RGBColor[0, 1, 1], 4 -> GrayLevel[1], 5 -> GrayLevel[1]}, 
           VertexCoordinates -> {{1.3888048046176422`, -1.397669822713742}, {
             2.553976033050802, -1.9379570433127207`}, {
             1.180518714720765, -1.7699108353970077`}, {0, 0}, {1, 0}, {2, 
             0}}}]]}, 
        TagBox[GraphicsGroupBox[{
           {Hue[0.6, 0.7, 0.5], Opacity[0.7], 
            {Arrowheads[0.], 
             ArrowBox[{{1.3888048046176422`, -1.397669822713742}, {2., 0.}}, 
              0.026953183889701554`]}, 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{
              2.553976033050802, -1.9379570433127207`}, {
              1.9583089123142756`, -1.0600747544527709`}, {2., 0.}}], 
              0.026953183889701554`]}, 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{
              2.553976033050802, -1.9379570433127207`}, {
              2.595667120736534, -0.8778822888599845}, {2., 0.}}], 
              0.026953183889701554`]}, 
            {Arrowheads[0.], 
             ArrowBox[{{1.180518714720765, -1.7699108353970077`}, {2., 0.}}, 
              0.026953183889701554`]}, 
            {Arrowheads[0.], 
             ArrowBox[{{0., 0.}, {1., 0.}}, 0.026953183889701554`]}, 
            {Arrowheads[0.], 
             ArrowBox[{{1., 0.}, {2., 0.}}, 0.026953183889701554`]}}, 
           {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
             {RGBColor[0, 1, 1], 
              DiskBox[{1.3888048046176422, -1.397669822713742}, 
               0.026953183889701554]}, 
             InsetBox["1", 
              Offset[{2, 2}, {1.4157579885073437, -1.3707166388240406}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {RGBColor[0, 1, 1], 
              DiskBox[{2.553976033050802, -1.9379570433127207}, 
               0.026953183889701554]}, 
             InsetBox["1", 
              Offset[{2, 2}, {2.5809292169405036, -1.9110038594230192}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {RGBColor[0, 1, 1], 
              DiskBox[{1.180518714720765, -1.7699108353970077}, 
               0.026953183889701554]}, 
             InsetBox["1", 
              Offset[{2, 2}, {1.2074718986104664, -1.7429576515073062}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {GrayLevel[1], DiskBox[{0., 0.}, 0.026953183889701554]}, 
             InsetBox["1", 
              Offset[{2, 2}, {0.026953183889701554, 0.026953183889701554}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {GrayLevel[1], DiskBox[{1., 0.}, 0.026953183889701554]}, 
             InsetBox["2", 
              Offset[{2, 2}, {1.0269531838897015, 0.026953183889701554}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {GrayLevel[1], DiskBox[{2., 0.}, 0.026953183889701554]}, 
             InsetBox["3", 
              Offset[{2, 2}, {2.0269531838897015, 0.026953183889701554}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}}}],
         MouseAppearanceTag["NetworkGraphics"]],
        AllowKernelInitialization->False]],
      DefaultBaseStyle->{
       "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
        Hue[0.8, 1., 0.6]},
      FormatType->TraditionalForm,
      FrameTicks->None], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0", "0", "0", "0", "1"},
         {"0", "0", "0", "0", "0", "2"},
         {"0", "0", "0", "0", "0", "1"},
         {"0", "0", "0", "0", "1", "0"},
         {"0", "0", "0", "1", "0", "1"},
         {"1", "2", "1", "0", "1", "0"}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
          "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"1"},
          {"1"},
          {"1"},
          {"1"},
          {"2"},
          {"3"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{3.841857389621299*^9, 3.841858441048855*^9, 
  3.841897120829556*^9},
 CellLabel->
  "During evaluation of \
In[13]:=",ExpressionUUID->"f3627f02-dd41-4e0b-94aa-69f05b1b068f"],

Cell[BoxData["\<\"---------------------\"\>"], "Print",
 CellChangeTimes->{3.841857389621299*^9, 3.841858441048855*^9, 
  3.8418971208324213`*^9},
 CellLabel->
  "During evaluation of \
In[13]:=",ExpressionUUID->"b9b7e4ad-2b97-4dc7-9271-33c1bde5a2f8"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MagneticQuivers", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"4", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "2", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\"\<u\>\"", ",", "\"\<s\>\"", ",", "\"\<s\>\""}], "}"}], ",", 
   "True"}], "]"}]], "Input",
 CellChangeTimes->{{3.841857012144223*^9, 3.8418571406277103`*^9}, {
  3.8418573248618803`*^9, 3.8418573700143948`*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"a4187626-acfe-48cc-b858-282bbfffdb88"],

Cell[CellGroupData[{

Cell[BoxData["\<\"Electric quiver :\"\>"], "Print",
 CellChangeTimes->{3.8418573911190643`*^9, 3.841858441084325*^9, 
  3.841897120852118*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"d82f6115-fb1e-4720-81f9-ce93a2745ea7"],

Cell[BoxData[
 GraphicsBox[
  {GrayLevel[0], DiskBox[{1, 0}, 0.15], DiskBox[{2, 0}, 0.15], 
   DiskBox[{3, 0}, 0.15], RectangleBox[{0.85, 0.85}, {1.15, 1.15}], 
   LineBox[{{1, 0}, {2, 0}}], LineBox[{{2, 0}, {3, 0}}], 
   LineBox[{{1, 0}, {1, 1}}], InsetBox["\<\"4\"\>", {1, 1.3}], 
   InsetBox["\<\"U(3)\"\>", {1, -0.3}], InsetBox["\<\"SU(2)\"\>", {2, -0.3}], 
   InsetBox["\<\"SU(1)\"\>", {3, -0.3}]},
  ImageSize->Small]], "Print",
 CellChangeTimes->{3.8418573911190643`*^9, 3.841858441084325*^9, 
  3.841897120853778*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"0256e3a2-7d8e-4346-81c8-053913b76660"],

Cell[BoxData["\<\"List of magnetic quivers :\"\>"], "Print",
 CellChangeTimes->{3.8418573911190643`*^9, 3.841858441084325*^9, 
  3.84189712085719*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"f17f9d84-11cd-466c-a51d-e126f2c72f33"],

Cell[BoxData["\<\"---------------------\"\>"], "Print",
 CellChangeTimes->{3.8418573911190643`*^9, 3.841858441084325*^9, 
  3.841897120859448*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"7ccf19fc-d3f8-4e3b-bee1-8003e64ce029"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Brane Locking : \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", "2", "}"}], ",", 
     RowBox[{"{", "3", "}"}]}], "}"}]}],
  SequenceForm["Brane Locking : ", {{0, 1}, {2}, {3}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.8418573911190643`*^9, 3.841858441084325*^9, 
  3.8418971208609753`*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"57cf44b6-d548-4f01-b9ce-5eb032a0b68f"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"Quiver\"\>", "\<\"Adjacency Matrix\"\>", "\<\"Ranks U(n)\"\>"},
    {
     GraphicsBox[
      NamespaceBox["NetworkGraphics",
       DynamicModuleBox[{Typeset`graph = HoldComplete[
         Graph[{1, 2, 3, 4, 5, 6}, {
          Null, SparseArray[
           Automatic, {6, 6}, 0, {
            1, {{0, 1, 2, 3, 4, 5, 5}, {{6}, {6}, {6}, {5}, {6}}}, {2, 1, 1, 
             1, 1}}]}, {
          VertexLabels -> {6 -> 3, 3 -> 1, 5 -> 2, 4 -> 1, 2 -> 1, 1 -> 1}, 
           VertexSize -> {
            6 -> Normal, 4 -> Normal, 3 -> Normal, 2 -> Normal, 1 -> Normal, 
             5 -> Normal}, 
           VertexStyle -> {
            6 -> GrayLevel[1], 1 -> RGBColor[0, 1, 1], 2 -> RGBColor[0, 1, 1],
              3 -> RGBColor[0, 1, 1], 4 -> GrayLevel[1], 5 -> GrayLevel[1]}, 
           VertexCoordinates -> {{
             1.3335497604482418`, -1.5396643378942318`}, {
             1.697371399962901, -1.1461587519257748`}, {
             2.797115444405717, -1.7454682926576788`}, {0, 0}, {1, 0}, {2, 
             0}}}]]}, 
        TagBox[GraphicsGroupBox[{
           {Hue[0.6, 0.7, 0.5], Opacity[0.7], 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{
              1.3335497604482418`, -1.5396643378942318`}, {
              1.4135913260895963`, -0.6602405935948462}, {2., 0.}}], 
              0.02876668459162575]}, 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{
              1.3335497604482418`, -1.5396643378942318`}, {
              1.9199584343586502`, -0.8794237442995463}, {2., 0.}}], 
              0.02876668459162575]}, 
            {Arrowheads[0.], 
             ArrowBox[{{1.697371399962901, -1.1461587519257748`}, {2., 0.}}, 
              0.02876668459162575]}, 
            {Arrowheads[0.], 
             ArrowBox[{{2.797115444405717, -1.7454682926576788`}, {2., 0.}}, 
              0.02876668459162575]}, 
            {Arrowheads[0.], 
             ArrowBox[{{0., 0.}, {1., 0.}}, 0.02876668459162575]}, 
            {Arrowheads[0.], 
             ArrowBox[{{1., 0.}, {2., 0.}}, 0.02876668459162575]}}, 
           {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
             {RGBColor[0, 1, 1], 
              DiskBox[{1.3335497604482418, -1.5396643378942318}, 
               0.02876668459162575]}, 
             InsetBox["1", 
              Offset[{2, 2}, {1.3623164450398675, -1.5108976533026062}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {RGBColor[0, 1, 1], 
              DiskBox[{1.697371399962901, -1.1461587519257748}, 
               0.02876668459162575]}, 
             InsetBox["1", 
              Offset[{2, 2}, {1.7261380845545267, -1.117392067334149}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {RGBColor[0, 1, 1], 
              DiskBox[{2.797115444405717, -1.7454682926576788}, 
               0.02876668459162575]}, 
             InsetBox["1", 
              Offset[{2, 2}, {2.8258821289973426, -1.716701608066053}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {GrayLevel[1], DiskBox[{0., 0.}, 0.02876668459162575]}, 
             InsetBox["1", 
              Offset[{2, 2}, {0.02876668459162575, 0.02876668459162575}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {GrayLevel[1], DiskBox[{1., 0.}, 0.02876668459162575]}, 
             InsetBox["2", 
              Offset[{2, 2}, {1.0287666845916257, 0.02876668459162575}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {GrayLevel[1], DiskBox[{2., 0.}, 0.02876668459162575]}, 
             InsetBox["3", 
              Offset[{2, 2}, {2.0287666845916257, 0.02876668459162575}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}}}],
         MouseAppearanceTag["NetworkGraphics"]],
        AllowKernelInitialization->False]],
      DefaultBaseStyle->{
       "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
        Hue[0.8, 1., 0.6]},
      FormatType->TraditionalForm,
      FrameTicks->None], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0", "0", "0", "0", "2"},
         {"0", "0", "0", "0", "0", "1"},
         {"0", "0", "0", "0", "0", "1"},
         {"0", "0", "0", "0", "1", "0"},
         {"0", "0", "0", "1", "0", "1"},
         {"2", "1", "1", "0", "1", "0"}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
          "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"1"},
          {"1"},
          {"1"},
          {"1"},
          {"2"},
          {"3"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{3.8418573911190643`*^9, 3.841858441084325*^9, 
  3.841897120887342*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"4cbbeb48-c3be-4781-b22c-72ffc11f75d5"],

Cell[BoxData["\<\"---------------------\"\>"], "Print",
 CellChangeTimes->{3.8418573911190643`*^9, 3.841858441084325*^9, 
  3.8418971208906918`*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"c23fa80c-eb2a-43e0-9afb-4d6fca187ace"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MagneticQuivers", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"4", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "2", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\"\<s\>\"", ",", "\"\<s\>\"", ",", "\"\<s\>\""}], "}"}], ",", 
   "True"}], "]"}]], "Input",
 CellChangeTimes->{{3.841857012144223*^9, 3.8418571406277103`*^9}, {
  3.8418573248618803`*^9, 3.84185737149964*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"ea910883-cbdb-474b-bd82-d533a1cb5c90"],

Cell[CellGroupData[{

Cell[BoxData["\<\"Electric quiver :\"\>"], "Print",
 CellChangeTimes->{3.841857392883956*^9, 3.8418584411417627`*^9, 
  3.841897120945793*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"705a8c3e-9732-4c1a-a3e7-91676e54410d"],

Cell[BoxData[
 GraphicsBox[
  {GrayLevel[0], DiskBox[{1, 0}, 0.15], DiskBox[{2, 0}, 0.15], 
   DiskBox[{3, 0}, 0.15], RectangleBox[{0.85, 0.85}, {1.15, 1.15}], 
   LineBox[{{1, 0}, {2, 0}}], LineBox[{{2, 0}, {3, 0}}], 
   LineBox[{{1, 0}, {1, 1}}], InsetBox["\<\"4\"\>", {1, 1.3}], 
   InsetBox["\<\"SU(3)\"\>", {1, -0.3}], InsetBox["\<\"SU(2)\"\>", {2, -0.3}],
    InsetBox["\<\"SU(1)\"\>", {3, -0.3}]},
  ImageSize->Small]], "Print",
 CellChangeTimes->{3.841857392883956*^9, 3.8418584411417627`*^9, 
  3.841897120947516*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"a576e7b1-0026-4def-ab04-617cf86bd650"],

Cell[BoxData["\<\"List of magnetic quivers :\"\>"], "Print",
 CellChangeTimes->{3.841857392883956*^9, 3.8418584411417627`*^9, 
  3.841897120949526*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"16236e32-df18-4ea6-803e-47997ec086a6"],

Cell[BoxData["\<\"---------------------\"\>"], "Print",
 CellChangeTimes->{3.841857392883956*^9, 3.8418584411417627`*^9, 
  3.841897120950315*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"3abb2927-fb5d-41db-875b-4386e88d4a44"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Brane Locking : \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "0", "}"}], ",", 
     RowBox[{"{", "1", "}"}], ",", 
     RowBox[{"{", "2", "}"}], ",", 
     RowBox[{"{", "3", "}"}]}], "}"}]}],
  SequenceForm["Brane Locking : ", {{0}, {1}, {2}, {3}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.841857392883956*^9, 3.8418584411417627`*^9, 
  3.841897120951171*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"ed524258-87c4-431a-9cff-99a75111bb19"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"Quiver\"\>", "\<\"Adjacency Matrix\"\>", "\<\"Ranks U(n)\"\>"},
    {
     GraphicsBox[
      NamespaceBox["NetworkGraphics",
       DynamicModuleBox[{Typeset`graph = HoldComplete[
         Graph[{1, 2, 3, 4, 5, 6, 7}, {Null, 
           SparseArray[
           Automatic, {7, 7}, 0, {
            1, {{0, 1, 2, 3, 4, 5, 7, 12}, {{7}, {7}, {7}, {7}, {6}, {5}, {
              7}, {1}, {2}, {3}, {4}, {6}}}, Pattern}]}, {
          VertexLabels -> {
            6 -> 2, 3 -> 1, 5 -> 1, 7 -> 3, 4 -> 1, 2 -> 1, 1 -> 1}, 
           VertexSize -> {
            7 -> Normal, 6 -> Normal, 4 -> Normal, 3 -> Normal, 2 -> Normal, 
             1 -> Normal, 5 -> Normal}, 
           VertexStyle -> {
            6 -> GrayLevel[1], 1 -> RGBColor[0, 1, 1], 2 -> RGBColor[0, 1, 1],
              3 -> RGBColor[0, 1, 1], 4 -> RGBColor[0, 1, 1], 7 -> 
             GrayLevel[1], 5 -> GrayLevel[1]}, 
           VertexCoordinates -> {{
             2.9052488016053797`, -1.3354678329591678`}, {
             2.9341989041550076`, -1.2611619897350483`}, {
             3.833947668934078, -1.4260325154454039`}, {
             3.42238033792131, -1.6899822337797579`}, {1, 0}, {2, 0}, {3, 
             0}}}]]}, 
        TagBox[GraphicsGroupBox[{
           {Hue[0.6, 0.7, 0.5], Opacity[0.7], 
            {Arrowheads[0.], 
             ArrowBox[{{2.9052488016053797`, -1.3354678329591678`}, {3., 0.}},
               0.02903675274369985]}, 
            {Arrowheads[0.], 
             ArrowBox[{{2.9341989041550076`, -1.2611619897350483`}, {3., 0.}},
               0.02903675274369985]}, 
            {Arrowheads[0.], 
             ArrowBox[{{3.833947668934078, -1.4260325154454039`}, {3., 0.}}, 
              0.02903675274369985]}, 
            {Arrowheads[0.], 
             ArrowBox[{{3.42238033792131, -1.6899822337797579`}, {3., 0.}}, 
              0.02903675274369985]}, 
            {Arrowheads[0.], 
             ArrowBox[{{1., 0.}, {2., 0.}}, 0.02903675274369985]}, 
            {Arrowheads[0.], 
             ArrowBox[{{2., 0.}, {3., 0.}}, 0.02903675274369985]}}, 
           {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
             {RGBColor[0, 1, 1], 
              DiskBox[{2.9052488016053797, -1.3354678329591678}, 
               0.02903675274369985]}, 
             InsetBox["1", 
              Offset[{2, 2}, {2.9342855543490796, -1.306431080215468}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {RGBColor[0, 1, 1], 
              DiskBox[{2.9341989041550076, -1.2611619897350483}, 
               0.02903675274369985]}, 
             InsetBox["1", 
              Offset[{2, 2}, {2.9632356568987075, -1.2321252369913485}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {RGBColor[0, 1, 1], 
              DiskBox[{3.833947668934078, -1.4260325154454039}, 
               0.02903675274369985]}, 
             InsetBox["1", 
              Offset[{2, 2}, {3.862984421677778, -1.396995762701704}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {RGBColor[0, 1, 1], 
              DiskBox[{3.42238033792131, -1.6899822337797579}, 
               0.02903675274369985]}, 
             InsetBox["1", 
              Offset[{2, 2}, {3.45141709066501, -1.660945481036058}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {GrayLevel[1], DiskBox[{1., 0.}, 0.02903675274369985]}, 
             InsetBox["1", 
              Offset[{2, 2}, {1.0290367527436999, 0.02903675274369985}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {GrayLevel[1], DiskBox[{2., 0.}, 0.02903675274369985]}, 
             InsetBox["2", 
              Offset[{2, 2}, {2.0290367527437, 0.02903675274369985}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {GrayLevel[1], DiskBox[{3., 0.}, 0.02903675274369985]}, 
             InsetBox["3", 
              Offset[{2, 2}, {3.0290367527437, 0.02903675274369985}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}}}],
         MouseAppearanceTag["NetworkGraphics"]],
        AllowKernelInitialization->False]],
      DefaultBaseStyle->{
       "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
        Hue[0.8, 1., 0.6]},
      FormatType->TraditionalForm,
      FrameTicks->None], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0", "0", "0", "0", "0", "1"},
         {"0", "0", "0", "0", "0", "0", "1"},
         {"0", "0", "0", "0", "0", "0", "1"},
         {"0", "0", "0", "0", "0", "0", "1"},
         {"0", "0", "0", "0", "0", "1", "0"},
         {"0", "0", "0", "0", "1", "0", "1"},
         {"1", "1", "1", "1", "0", "1", "0"}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
          "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"1"},
          {"1"},
          {"1"},
          {"1"},
          {"1"},
          {"2"},
          {"3"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{3.841857392883956*^9, 3.8418584411417627`*^9, 
  3.841897120974106*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"21afa3f6-da32-48b6-b960-71ef1b5bfa9a"],

Cell[BoxData["\<\"---------------------\"\>"], "Print",
 CellChangeTimes->{3.841857392883956*^9, 3.8418584411417627`*^9, 
  3.8418971209767923`*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"be70722a-d557-409c-9649-67a7b1efb8da"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Main example of Section 3", "Subsubsection",
 CellChangeTimes->{
  3.8418574465056953`*^9, {3.841857526773797*^9, 3.8418575358388*^9}, {
   3.84185759156701*^9, 
   3.841857592321452*^9}},ExpressionUUID->"d56eb527-9738-4df3-a7fa-\
6ac65798d9c1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MagneticQuivers", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "3", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5", ",", "5", ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\"\<s\>\"", ",", "\"\<u\>\"", ",", "\"\<s\>\""}], "}"}], ",", 
   "False"}], "]"}]], "Input",
 CellChangeTimes->{{3.8336927397304153`*^9, 3.833692788857596*^9}, {
   3.8413161415673647`*^9, 3.841316144290357*^9}, {3.8416686730070343`*^9, 
   3.84166867736598*^9}, 3.8418574509654417`*^9},
 CellLabel->"In[16]:=",ExpressionUUID->"0ec95a1e-3ce9-4820-b5ec-d584cd4a2ccd"],

Cell[CellGroupData[{

Cell[BoxData["\<\"Electric quiver :\"\>"], "Print",
 CellChangeTimes->{{3.833692747108343*^9, 3.833692789127399*^9}, 
   3.833694801163558*^9, 3.833738375524468*^9, 3.8338011463642807`*^9, 
   3.8338927131426783`*^9, {3.83395351790639*^9, 3.833953526295504*^9}, 
   3.841316235324708*^9, 3.841668963656804*^9, 3.841669097316868*^9, 
   3.841856341715467*^9, 3.841858441182123*^9, 3.84189712100027*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"6dc5ec73-1c90-4364-9172-3943b935cc3d"],

Cell[BoxData[
 GraphicsBox[
  {GrayLevel[0], DiskBox[{1, 0}, 0.15], DiskBox[{2, 0}, 0.15], 
   DiskBox[{3, 0}, 0.15], RectangleBox[{0.85, 0.85}, {1.15, 1.15}], 
   RectangleBox[{1.85, 0.85}, {2.15, 1.15}], 
   RectangleBox[{2.85, 0.85}, {3.15, 1.15}], LineBox[{{1, 0}, {2, 0}}], 
   LineBox[{{2, 0}, {3, 0}}], LineBox[{{1, 0}, {1, 1}}], 
   LineBox[{{2, 0}, {2, 1}}], LineBox[{{3, 0}, {3, 1}}], 
   InsetBox["\<\"2\"\>", {1, 1.3}], InsetBox["\<\"3\"\>", {2, 1.3}], 
   InsetBox["\<\"4\"\>", {3, 1.3}], InsetBox["\<\"SU(5)\"\>", {1, -0.3}], 
   InsetBox["\<\"U(5)\"\>", {2, -0.3}], InsetBox["\<\"SU(6)\"\>", {3, -0.3}]},
  
  ImageSize->Small]], "Print",
 CellChangeTimes->{{3.833692747108343*^9, 3.833692789127399*^9}, 
   3.833694801163558*^9, 3.833738375524468*^9, 3.8338011463642807`*^9, 
   3.8338927131426783`*^9, {3.83395351790639*^9, 3.833953526295504*^9}, 
   3.841316235324708*^9, 3.841668963656804*^9, 3.841669097316868*^9, 
   3.841856341715467*^9, 3.841858441182123*^9, 3.841897121001164*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"d58131c5-a8b3-429b-93bd-b3b3815a0eb5"],

Cell[BoxData["\<\"List of magnetic quivers :\"\>"], "Print",
 CellChangeTimes->{{3.833692747108343*^9, 3.833692789127399*^9}, 
   3.833694801163558*^9, 3.833738375524468*^9, 3.8338011463642807`*^9, 
   3.8338927131426783`*^9, {3.83395351790639*^9, 3.833953526295504*^9}, 
   3.841316235324708*^9, 3.841668963656804*^9, 3.841669097316868*^9, 
   3.841856341715467*^9, 3.841858441182123*^9, 3.8418971210034657`*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"708a1505-7af7-432d-8d68-71b4970c6c69"],

Cell[BoxData["\<\"---------------------\"\>"], "Print",
 CellChangeTimes->{{3.833692747108343*^9, 3.833692789127399*^9}, 
   3.833694801163558*^9, 3.833738375524468*^9, 3.8338011463642807`*^9, 
   3.8338927131426783`*^9, {3.83395351790639*^9, 3.833953526295504*^9}, 
   3.841316235324708*^9, 3.841668963656804*^9, 3.841669097316868*^9, 
   3.841856341715467*^9, 3.841858441182123*^9, 3.841897121004324*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"109d069f-8081-4d69-89c7-50b788a7eb1d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Brane Locking : \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "1", ",", "2", ",", "3"}], "}"}], "}"}]}],
  SequenceForm["Brane Locking : ", {{0, 1, 2, 3}}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.833692747108343*^9, 3.833692789127399*^9}, 
   3.833694801163558*^9, 3.833738375524468*^9, 3.8338011463642807`*^9, 
   3.8338927131426783`*^9, {3.83395351790639*^9, 3.833953526295504*^9}, 
   3.841316235324708*^9, 3.841668963656804*^9, 3.841669097316868*^9, 
   3.841856341715467*^9, 3.841858441182123*^9, 3.841897121005378*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"51af4023-c93f-4bc6-b950-1269a8e1058c"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"Quiver\"\>", "\<\"Adjacency Matrix\"\>", "\<\"Ranks U(n)\"\>"},
    {
     GraphicsBox[
      NamespaceBox["NetworkGraphics",
       DynamicModuleBox[{Typeset`graph = HoldComplete[
         Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, {
          Null, SparseArray[
           Automatic, {9, 9}, 0, {
            1, {{0, 3, 4, 5, 6, 7, 8, 9, 10, 10}, {{4}, {5}, {6}, {3}, {4}, {
              5}, {6}, {7}, {8}, {9}}}, {1, 2, 1, 1, 1, 1, 1, 1, 1, 1}}]}, {
          VertexLabels -> {
            6 -> 4, 3 -> 2, 5 -> 5, 8 -> 2, 7 -> 3, 9 -> 1, 4 -> 4, 2 -> 1, 1 -> 
             1}, VertexSize -> {
            7 -> Normal, 6 -> Normal, 4 -> Normal, 3 -> Normal, 9 -> Normal, 
             8 -> Normal, 2 -> Normal, 1 -> Normal, 5 -> Normal}, 
           VertexStyle -> {
            6 -> RGBColor[0, 1, 1], 1 -> RGBColor[0, 1, 1], 9 -> GrayLevel[1],
              2 -> GrayLevel[1], 8 -> GrayLevel[1], 3 -> RGBColor[0, 1, 1], 4 -> 
             GrayLevel[1], 7 -> GrayLevel[1], 5 -> GrayLevel[1]}}]]}, 
        TagBox[GraphicsGroupBox[{
           {Hue[0.6, 0.7, 0.5], Opacity[0.7], 
            {Arrowheads[0.], 
             ArrowBox[{{3.0304755204622467`, 0.}, {2.0792025231162876`, 
              0.2544793632730102}}, 0.0545816085567702]}, 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{3.0304755204622467`, 0.}, {
              2.9461074312411477`, 0.25444243702234215`}, {
              3.0292362076901607`, 0.5092924610820114}}], 
              0.0545816085567702]}, 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{3.0304755204622467`, 0.}, {
              3.113604296911259, 0.25485002405946444`}, {3.0292362076901607`, 
              0.5092924610820114}}], 0.0545816085567702]}, 
            {Arrowheads[0.], 
             ArrowBox[{{3.0304755204622467`, 0.}, {4.003716552008658, 
              0.25485970302092215`}}, 0.0545816085567702]}, 
            {Arrowheads[0.], 
             ArrowBox[{{0., 0.2536689826512069}, {0.9267435446887471, 
              0.2543888971015346}}, 0.0545816085567702]}, 
            {Arrowheads[0.], 
             ArrowBox[{{0.9267435446887471, 0.2543888971015346}, {
              2.0792025231162876`, 0.2544793632730102}}, 0.0545816085567702]}, 
            {Arrowheads[0.], 
             ArrowBox[{{2.0792025231162876`, 0.2544793632730102}, {
              3.0292362076901607`, 0.5092924610820114}}, 0.0545816085567702]}, 
            {Arrowheads[0.], 
             ArrowBox[{{3.0292362076901607`, 0.5092924610820114}, {
              4.003716552008658, 0.25485970302092215`}}, 0.0545816085567702]}, 
            {Arrowheads[0.], 
             ArrowBox[{{4.003716552008658, 0.25485970302092215`}, {
              5.241387525980359, 0.25459698211030407`}}, 0.0545816085567702]}, 
            {Arrowheads[0.], 
             ArrowBox[{{5.241387525980359, 0.25459698211030407`}, {
              6.350995946166957, 0.25423442875606356`}}, 0.0545816085567702]}, 
            {Arrowheads[0.], 
             ArrowBox[{{6.350995946166957, 0.25423442875606356`}, {
              7.260319805746483, 0.2538574406807188}}, 
              0.0545816085567702]}}, 
           {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
             {RGBColor[0, 1, 1], 
              DiskBox[{3.0304755204622467, 0.}, 0.0545816085567702]}, 
             InsetBox["1", 
              Offset[{2, 2}, {3.0850571290190167, 0.0545816085567702}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {GrayLevel[1], 
              DiskBox[{0., 0.2536689826512069}, 0.0545816085567702]}, 
             InsetBox["1", 
              Offset[{2, 2}, {0.0545816085567702, 0.3082505912079771}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {RGBColor[0, 1, 1], 
              DiskBox[{0.9267435446887471, 0.2543888971015346}, 
               0.0545816085567702]}, 
             InsetBox["2", 
              Offset[{2, 2}, {0.9813251532455173, 0.3089705056583048}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {GrayLevel[1], 
              DiskBox[{2.0792025231162876, 0.2544793632730102}, 
               0.0545816085567702]}, 
             InsetBox["4", 
              Offset[{2, 2}, {2.1337841316730577, 0.3090609718297804}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {GrayLevel[1], 
              DiskBox[{3.0292362076901607, 0.5092924610820114}, 
               0.0545816085567702]}, 
             InsetBox["5", 
              Offset[{2, 2}, {3.0838178162469307, 0.5638740696387816}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {RGBColor[0, 1, 1], 
              DiskBox[{4.003716552008658, 0.25485970302092215}, 
               0.0545816085567702]}, 
             InsetBox["4", 
              Offset[{2, 2}, {4.058298160565428, 0.30944131157769234}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {GrayLevel[1], 
              DiskBox[{5.241387525980359, 0.25459698211030407}, 
               0.0545816085567702]}, 
             InsetBox["3", 
              Offset[{2, 2}, {5.295969134537129, 0.30917859066707426}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {GrayLevel[1], 
              DiskBox[{6.350995946166957, 0.25423442875606356}, 
               0.0545816085567702]}, 
             InsetBox["2", 
              Offset[{2, 2}, {6.4055775547237275, 0.30881603731283375}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {GrayLevel[1], 
              DiskBox[{7.260319805746483, 0.2538574406807188}, 
               0.0545816085567702]}, 
             InsetBox["1", 
              Offset[{2, 2}, {7.314901414303253, 0.308439049237489}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}}}],
         MouseAppearanceTag["NetworkGraphics"]],
        AllowKernelInitialization->False]],
      DefaultBaseStyle->{
       "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
        Hue[0.8, 1., 0.6]},
      FormatType->TraditionalForm,
      FrameTicks->None], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0", "0", "1", "2", "1", "0", "0", "0"},
         {"0", "0", "1", "0", "0", "0", "0", "0", "0"},
         {"0", "1", "0", "1", "0", "0", "0", "0", "0"},
         {"1", "0", "1", "0", "1", "0", "0", "0", "0"},
         {"2", "0", "0", "1", "0", "1", "0", "0", "0"},
         {"1", "0", "0", "0", "1", "0", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "1", "0", "1", "0"},
         {"0", "0", "0", "0", "0", "0", "1", "0", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "1", "0"}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
          "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"1"},
          {"1"},
          {"2"},
          {"4"},
          {"5"},
          {"4"},
          {"3"},
          {"2"},
          {"1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.833692747108343*^9, 3.833692789127399*^9}, 
   3.833694801163558*^9, 3.833738375524468*^9, 3.8338011463642807`*^9, 
   3.8338927131426783`*^9, {3.83395351790639*^9, 3.833953526295504*^9}, 
   3.841316235324708*^9, 3.841668963656804*^9, 3.841669097316868*^9, 
   3.841856341715467*^9, 3.841858441182123*^9, 3.8418971210352097`*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"a06e919e-3a83-40fb-a862-41867a47008e"],

Cell[BoxData["\<\"---------------------\"\>"], "Print",
 CellChangeTimes->{{3.833692747108343*^9, 3.833692789127399*^9}, 
   3.833694801163558*^9, 3.833738375524468*^9, 3.8338011463642807`*^9, 
   3.8338927131426783`*^9, {3.83395351790639*^9, 3.833953526295504*^9}, 
   3.841316235324708*^9, 3.841668963656804*^9, 3.841669097316868*^9, 
   3.841856341715467*^9, 3.841858441182123*^9, 3.841897121040114*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"0475b255-4bd8-413c-8867-fbe97e1d8bcc"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Brane Locking : \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "0", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "}"}]}],
  SequenceForm["Brane Locking : ", {{0}, {1, 2, 3}}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.833692747108343*^9, 3.833692789127399*^9}, 
   3.833694801163558*^9, 3.833738375524468*^9, 3.8338011463642807`*^9, 
   3.8338927131426783`*^9, {3.83395351790639*^9, 3.833953526295504*^9}, 
   3.841316235324708*^9, 3.841668963656804*^9, 3.841669097316868*^9, 
   3.841856341715467*^9, 3.841858441182123*^9, 3.8418971210422373`*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"5c0dd5c6-38e4-42a4-9f9b-6eb6985e9eec"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"Quiver\"\>", "\<\"Adjacency Matrix\"\>", "\<\"Ranks U(n)\"\>"},
    {
     GraphicsBox[
      NamespaceBox["NetworkGraphics",
       DynamicModuleBox[{Typeset`graph = HoldComplete[
         Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10}, {
          Null, SparseArray[
           Automatic, {10, 10}, 0, {
            1, {{0, 2, 5, 6, 7, 8, 9, 10, 11, 12, 12}, {{2}, {7}, {4}, {6}, {
              7}, {4}, {5}, {6}, {7}, {8}, {9}, {10}}}, {4, 1, 1, 1, 1, 1, 1, 
             1, 1, 1, 1, 1}}]}, {
          VertexLabels -> {
            6 -> 4, 3 -> 1, 5 -> 3, 8 -> 3, 7 -> 4, 10 -> 1, 9 -> 2, 4 -> 2, 
             2 -> 1, 1 -> 1}, 
           VertexSize -> {
            7 -> Normal, 6 -> Normal, 10 -> Normal, 4 -> Normal, 3 -> Normal, 
             9 -> Normal, 8 -> Normal, 2 -> Normal, 1 -> Normal, 5 -> Normal},
            VertexStyle -> {
            6 -> GrayLevel[1], 1 -> RGBColor[0, 1, 1], 9 -> GrayLevel[1], 2 -> 
             RGBColor[0, 1, 1], 8 -> GrayLevel[1], 3 -> GrayLevel[1], 4 -> 
             RGBColor[0, 1, 1], 10 -> GrayLevel[1], 7 -> RGBColor[0, 1, 1], 5 -> 
             GrayLevel[1]}}]]}, 
        TagBox[GraphicsGroupBox[{
           {Hue[0.6, 0.7, 0.5], Opacity[0.7], 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{3.8173159736463713`, 
              1.4130744758632758`}, {4.222655741100154, 
              1.2621446893510435`}, {4.459282438391786, 0.9000840125742341}}],
               0.05161644149356866]}, 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{3.8173159736463713`, 
              1.4130744758632758`}, {4.16650273923247, 1.1918737064108662`}, {
              4.459282438391786, 0.9000840125742341}}], 0.05161644149356866]}, 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{3.8173159736463713`, 
              1.4130744758632758`}, {4.110095672805723, 
              1.1212847820289966`}, {4.459282438391786, 0.9000840125742341}}],
               0.05161644149356866]}, 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{3.8173159736463713`, 
              1.4130744758632758`}, {4.05394267093802, 1.05101379908793}, {
              4.459282438391786, 0.9000840125742341}}], 0.05161644149356866]}, 
            {Arrowheads[0.], 
             ArrowBox[{{3.8173159736463713`, 1.4130744758632758`}, {
              3.4067769096197758`, 0.7248675504052412}}, 
              0.05161644149356866]}, 
            {Arrowheads[0.], 
             ArrowBox[{{4.459282438391786, 0.9000840125742341}, {
              5.638569291512721, 0.7270774631516573}}, 
              0.05161644149356866]}, 
            {Arrowheads[0.], 
             ArrowBox[{{4.459282438391786, 0.9000840125742341}, {
              4.302815615376354, 0.21610848992128368`}}, 
              0.05161644149356866]}, 
            {Arrowheads[0.], 
             ArrowBox[{{4.459282438391786, 0.9000840125742341}, {
              3.4067769096197758`, 0.7248675504052412}}, 
              0.05161644149356866]}, 
            {Arrowheads[0.], 
             ArrowBox[{{6.628599924236932, 0.8862594323185826}, {
              5.638569291512721, 0.7270774631516573}}, 
              0.05161644149356866]}, 
            {Arrowheads[0.], 
             ArrowBox[{{5.638569291512721, 0.7270774631516573}, {
              5.237108145989507, 0.}}, 0.05161644149356866]}, 
            {Arrowheads[0.], 
             ArrowBox[{{5.237108145989507, 0.}, {4.302815615376354, 
              0.21610848992128368`}}, 0.05161644149356866]}, 
            {Arrowheads[0.], 
             ArrowBox[{{4.302815615376354, 0.21610848992128368`}, {
              3.4067769096197758`, 0.7248675504052412}}, 
              0.05161644149356866]}, 
            {Arrowheads[0.], 
             ArrowBox[{{3.4067769096197758`, 0.7248675504052412}, {
              2.0795449909404153`, 0.6732725920759072}}, 
              0.05161644149356866]}, 
            {Arrowheads[0.], 
             ArrowBox[{{2.0795449909404153`, 0.6732725920759072}, {
              0.9258278345628712, 0.6370412935967488}}, 0.05161644149356866]}, 
            {Arrowheads[0.], 
             ArrowBox[{{0.9258278345628712, 0.6370412935967488}, {0., 
              0.6096852413072942}}, 0.05161644149356866]}}, 
           {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
             {RGBColor[0, 1, 1], 
              DiskBox[{3.8173159736463713, 1.4130744758632758}, 
               0.05161644149356866]}, 
             InsetBox["1", 
              Offset[{2, 2}, {3.86893241513994, 1.4646909173568445}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {RGBColor[0, 1, 1], 
              DiskBox[{4.459282438391786, 0.9000840125742341}, 
               0.05161644149356866]}, 
             InsetBox["1", 
              Offset[{2, 2}, {4.510898879885355, 0.9517004540678028}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {GrayLevel[1], 
              DiskBox[{6.628599924236932, 0.8862594323185826}, 
               0.05161644149356866]}, 
             InsetBox["1", 
              Offset[{2, 2}, {6.680216365730501, 0.9378758738121513}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {RGBColor[0, 1, 1], 
              DiskBox[{5.638569291512721, 0.7270774631516573}, 
               0.05161644149356866]}, 
             InsetBox["2", 
              Offset[{2, 2}, {5.69018573300629, 0.778693904645226}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {GrayLevel[1], 
              DiskBox[{5.237108145989507, 0.}, 0.05161644149356866]}, 
             InsetBox["3", 
              Offset[{2, 2}, {5.288724587483076, 0.05161644149356866}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {GrayLevel[1], 
              DiskBox[{4.302815615376354, 0.21610848992128368}, 
               0.05161644149356866]}, 
             InsetBox["4", 
              Offset[{2, 2}, {4.354432056869923, 0.2677249314148523}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {RGBColor[0, 1, 1], 
              DiskBox[{3.4067769096197758, 0.7248675504052412}, 
               0.05161644149356866]}, 
             InsetBox["4", 
              Offset[{2, 2}, {3.4583933511133442, 0.7764839918988099}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {GrayLevel[1], 
              DiskBox[{2.0795449909404153, 0.6732725920759072}, 
               0.05161644149356866]}, 
             InsetBox["3", 
              Offset[{2, 2}, {2.131161432433984, 0.7248890335694759}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {GrayLevel[1], 
              DiskBox[{0.9258278345628712, 0.6370412935967488}, 
               0.05161644149356866]}, 
             InsetBox["2", 
              Offset[{2, 2}, {0.9774442760564399, 0.6886577350903175}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {GrayLevel[1], 
              DiskBox[{0., 0.6096852413072942}, 0.05161644149356866]}, 
             InsetBox["1", 
              Offset[{2, 2}, {0.05161644149356866, 0.6613016828008629}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}}}],
         MouseAppearanceTag["NetworkGraphics"]],
        AllowKernelInitialization->False]],
      DefaultBaseStyle->{
       "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
        Hue[0.8, 1., 0.6]},
      FormatType->TraditionalForm,
      FrameTicks->None], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "4", "0", "0", "0", "0", "1", "0", "0", "0"},
         {"4", "0", "0", "1", "0", "1", "1", "0", "0", "0"},
         {"0", "0", "0", "1", "0", "0", "0", "0", "0", "0"},
         {"0", "1", "1", "0", "1", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "1", "0", "1", "0", "0", "0", "0"},
         {"0", "1", "0", "0", "1", "0", "1", "0", "0", "0"},
         {"1", "1", "0", "0", "0", "1", "0", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "1", "0", "1", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "1", "0", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "1", "0"}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
          "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"1"},
          {"1"},
          {"1"},
          {"2"},
          {"3"},
          {"4"},
          {"4"},
          {"3"},
          {"2"},
          {"1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.833692747108343*^9, 3.833692789127399*^9}, 
   3.833694801163558*^9, 3.833738375524468*^9, 3.8338011463642807`*^9, 
   3.8338927131426783`*^9, {3.83395351790639*^9, 3.833953526295504*^9}, 
   3.841316235324708*^9, 3.841668963656804*^9, 3.841669097316868*^9, 
   3.841856341715467*^9, 3.841858441182123*^9, 3.84189712107088*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"ae0df165-9032-42e2-83e4-93d30ec13fe5"],

Cell[BoxData["\<\"---------------------\"\>"], "Print",
 CellChangeTimes->{{3.833692747108343*^9, 3.833692789127399*^9}, 
   3.833694801163558*^9, 3.833738375524468*^9, 3.8338011463642807`*^9, 
   3.8338927131426783`*^9, {3.83395351790639*^9, 3.833953526295504*^9}, 
   3.841316235324708*^9, 3.841668963656804*^9, 3.841669097316868*^9, 
   3.841856341715467*^9, 3.841858441182123*^9, 3.841897121076086*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"85199f69-025f-4b1b-a179-32a45d36fda1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Brane Locking : \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "3"}], "}"}]}], "}"}]}],
  SequenceForm["Brane Locking : ", {{1, 2}, {0, 3}}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.833692747108343*^9, 3.833692789127399*^9}, 
   3.833694801163558*^9, 3.833738375524468*^9, 3.8338011463642807`*^9, 
   3.8338927131426783`*^9, {3.83395351790639*^9, 3.833953526295504*^9}, 
   3.841316235324708*^9, 3.841668963656804*^9, 3.841669097316868*^9, 
   3.841856341715467*^9, 3.841858441182123*^9, 3.8418971210773487`*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"7bf47538-0d64-4034-98be-112037e6b9d6"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"Quiver\"\>", "\<\"Adjacency Matrix\"\>", "\<\"Ranks U(n)\"\>"},
    {
     GraphicsBox[
      NamespaceBox["NetworkGraphics",
       DynamicModuleBox[{Typeset`graph = HoldComplete[
         Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10}, {
          Null, SparseArray[
           Automatic, {10, 10}, 0, {
            1, {{0, 3, 4, 5, 6, 7, 8, 9, 10, 11, 11}, {{2}, {4}, {8}, {6}, {
              4}, {5}, {6}, {7}, {8}, {9}, {10}}}, {6, 1, 1, 2, 1, 1, 1, 1, 1,
              1, 1}}]}, {
          VertexLabels -> {
            6 -> 4, 3 -> 1, 5 -> 3, 8 -> 3, 7 -> 3, 10 -> 1, 9 -> 2, 4 -> 2, 
             2 -> 1, 1 -> 1}, 
           VertexSize -> {
            7 -> Normal, 6 -> Normal, 10 -> Normal, 4 -> Normal, 3 -> Normal, 
             9 -> Normal, 8 -> Normal, 2 -> Normal, 1 -> Normal, 5 -> Normal},
            VertexStyle -> {
            6 -> GrayLevel[1], 1 -> RGBColor[0, 1, 1], 9 -> GrayLevel[1], 2 -> 
             RGBColor[0, 1, 1], 8 -> GrayLevel[1], 3 -> GrayLevel[1], 4 -> 
             RGBColor[0, 1, 1], 10 -> GrayLevel[1], 7 -> RGBColor[0, 1, 1], 5 -> 
             GrayLevel[1]}}]]}, 
        TagBox[GraphicsGroupBox[{
           {Hue[0.6, 0.7, 0.5], Opacity[0.7], 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{1.9780420366025737`, 
              1.3354346580889271`}, {1.9710705359947902`, 
              0.9519270102035011}, {1.7378245515186803`, 
              0.6474224477808691}}], 0.044216332276727374`]}, 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{1.9780420366025737`, 
              1.3354346580889271`}, {1.9259616339806584`, 
              0.9676766536445796}, {1.7378245515186803`, 
              0.6474224477808691}}], 0.044216332276727374`]}, 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{1.9780420366025737`, 
              1.3354346580889271`}, {1.8806345193328524`, 
              0.9835024854003153}, {1.7378245515186803`, 
              0.6474224477808691}}], 0.044216332276727374`]}, 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{1.9780420366025737`, 
              1.3354346580889271`}, {1.8352320687884172`, 
              0.9993546204675556}, {1.7378245515186803`, 
              0.6474224477808691}}], 0.044216332276727374`]}, 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{1.9780420366025737`, 
              1.3354346580889271`}, {1.7899049541405938`, 
              1.015180452226013}, {1.7378245515186803`, 0.6474224477808691}}],
               0.044216332276727374`]}, 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{1.9780420366025737`, 
              1.3354346580889271`}, {1.744796052126461, 
              1.0309300956702399`}, {1.7378245515186803`, 
              0.6474224477808691}}], 0.044216332276727374`]}, 
            {Arrowheads[0.], 
             ArrowBox[{{1.9780420366025737`, 1.3354346580889271`}, {
              0.8017637152861063, 1.4444703016784943`}}, 
              0.044216332276727374`]}, 
            {Arrowheads[0.], 
             ArrowBox[{{1.9780420366025737`, 1.3354346580889271`}, {
              3.143791623181453, 1.0100638028642783`}}, 
              0.044216332276727374`]}, 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{1.7378245515186803`, 
              0.6474224477808691}, {1.782472104060129, 
              0.30338138849427093`}, {1.6141943944891592`, 0.}}], 
              0.044216332276727374`]}, 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{1.7378245515186803`, 
              0.6474224477808691}, {1.5695468419477128`, 
              0.34404105928686485`}, {1.6141943944891592`, 0.}}], 
              0.044216332276727374`]}, 
            {Arrowheads[0.], 
             ArrowBox[{{0., 2.0103386301377593`}, {0.8017637152861063, 
              1.4444703016784943`}}, 0.044216332276727374`]}, 
            {Arrowheads[0.], 
             ArrowBox[{{0.8017637152861063, 1.4444703016784943`}, {
              0.7472695640525628, 0.4865145788079133}}, 
              0.044216332276727374`]}, 
            {Arrowheads[0.], 
             ArrowBox[{{0.7472695640525628, 0.4865145788079133}, {
              1.6141943944891592`, 0.}}, 0.044216332276727374`]}, 
            {Arrowheads[0.], 
             ArrowBox[{{1.6141943944891592`, 0.}, {2.6290654396528015`, 
              0.14930829800932643`}}, 0.044216332276727374`]}, 
            {Arrowheads[0.], 
             ArrowBox[{{2.6290654396528015`, 0.14930829800932643`}, {
              3.143791623181453, 1.0100638028642783`}}, 
              0.044216332276727374`]}, 
            {Arrowheads[0.], 
             ArrowBox[{{3.143791623181453, 1.0100638028642783`}, {
              4.299595479469603, 1.2442241773955751`}}, 
              0.044216332276727374`]}, 
            {Arrowheads[0.], 
             ArrowBox[{{4.299595479469603, 1.2442241773955751`}, {
              5.206510268030686, 1.419989671280788}}, 
              0.044216332276727374`]}}, 
           {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
             {RGBColor[0, 1, 1], 
              DiskBox[{1.9780420366025737, 1.3354346580889271}, 
               0.044216332276727374]}, 
             InsetBox["1", 
              Offset[{2, 2}, {2.022258368879301, 1.3796509903656544}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {RGBColor[0, 1, 1], 
              DiskBox[{1.7378245515186803, 0.6474224477808691}, 
               0.044216332276727374]}, 
             InsetBox["1", 
              Offset[{2, 2}, {1.7820408837954076, 0.6916387800575965}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {GrayLevel[1], 
              DiskBox[{0., 2.0103386301377593}, 0.044216332276727374]}, 
             InsetBox["1", 
              Offset[{2, 2}, {0.044216332276727374, 2.0545549624144868}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {RGBColor[0, 1, 1], 
              DiskBox[{0.8017637152861063, 1.4444703016784943}, 
               0.044216332276727374]}, 
             InsetBox["2", 
              Offset[{2, 2}, {0.8459800475628337, 1.4886866339552216}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {GrayLevel[1], 
              DiskBox[{0.7472695640525628, 0.4865145788079133}, 
               0.044216332276727374]}, 
             InsetBox["3", 
              Offset[{2, 2}, {0.7914858963292902, 0.5307309110846407}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {GrayLevel[1], 
              DiskBox[{1.6141943944891592, 0.}, 0.044216332276727374]}, 
             InsetBox["4", 
              Offset[{2, 2}, {1.6584107267658865, 0.044216332276727374}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {RGBColor[0, 1, 1], 
              DiskBox[{2.6290654396528015, 0.14930829800932643}, 
               0.044216332276727374]}, 
             InsetBox["3", 
              Offset[{2, 2}, {2.673281771929529, 0.19352463028605382}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {GrayLevel[1], 
              DiskBox[{3.143791623181453, 1.0100638028642783}, 
               0.044216332276727374]}, 
             InsetBox["3", 
              Offset[{2, 2}, {3.1880079554581804, 1.0542801351410056}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {GrayLevel[1], 
              DiskBox[{4.299595479469603, 1.2442241773955751}, 
               0.044216332276727374]}, 
             InsetBox["2", 
              Offset[{2, 2}, {4.34381181174633, 1.2884405096723024}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {GrayLevel[1], 
              DiskBox[{5.206510268030686, 1.419989671280788}, 
               0.044216332276727374]}, 
             InsetBox["1", 
              Offset[{2, 2}, {5.250726600307414, 1.4642060035575153}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}}}],
         MouseAppearanceTag["NetworkGraphics"]],
        AllowKernelInitialization->False]],
      DefaultBaseStyle->{
       "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
        Hue[0.8, 1., 0.6]},
      FormatType->TraditionalForm,
      FrameTicks->None], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "6", "0", "1", "0", "0", "0", "1", "0", "0"},
         {"6", "0", "0", "0", "0", "2", "0", "0", "0", "0"},
         {"0", "0", "0", "1", "0", "0", "0", "0", "0", "0"},
         {"1", "0", "1", "0", "1", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "1", "0", "1", "0", "0", "0", "0"},
         {"0", "2", "0", "0", "1", "0", "1", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "1", "0", "1", "0", "0"},
         {"1", "0", "0", "0", "0", "0", "1", "0", "1", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "1", "0", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "1", "0"}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
          "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"1"},
          {"1"},
          {"1"},
          {"2"},
          {"3"},
          {"4"},
          {"3"},
          {"3"},
          {"2"},
          {"1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.833692747108343*^9, 3.833692789127399*^9}, 
   3.833694801163558*^9, 3.833738375524468*^9, 3.8338011463642807`*^9, 
   3.8338927131426783`*^9, {3.83395351790639*^9, 3.833953526295504*^9}, 
   3.841316235324708*^9, 3.841668963656804*^9, 3.841669097316868*^9, 
   3.841856341715467*^9, 3.841858441182123*^9, 3.841897121109866*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"d8e921c1-b806-4972-a783-de4e7cfd2e17"],

Cell[BoxData["\<\"---------------------\"\>"], "Print",
 CellChangeTimes->{{3.833692747108343*^9, 3.833692789127399*^9}, 
   3.833694801163558*^9, 3.833738375524468*^9, 3.8338011463642807`*^9, 
   3.8338927131426783`*^9, {3.83395351790639*^9, 3.833953526295504*^9}, 
   3.841316235324708*^9, 3.841668963656804*^9, 3.841669097316868*^9, 
   3.841856341715467*^9, 3.841858441182123*^9, 3.8418971211123867`*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"a2e04b81-080e-4b84-aff9-924e1f58d3c6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Brane Locking : \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "3", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "2"}], "}"}]}], "}"}]}],
  SequenceForm["Brane Locking : ", {{3}, {0, 1, 2}}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.833692747108343*^9, 3.833692789127399*^9}, 
   3.833694801163558*^9, 3.833738375524468*^9, 3.8338011463642807`*^9, 
   3.8338927131426783`*^9, {3.83395351790639*^9, 3.833953526295504*^9}, 
   3.841316235324708*^9, 3.841668963656804*^9, 3.841669097316868*^9, 
   3.841856341715467*^9, 3.841858441182123*^9, 3.8418971211130657`*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"7b03eb9e-0c61-4575-a74e-ab1f3a16ebec"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"Quiver\"\>", "\<\"Adjacency Matrix\"\>", "\<\"Ranks U(n)\"\>"},
    {
     GraphicsBox[
      NamespaceBox["NetworkGraphics",
       DynamicModuleBox[{Typeset`graph = HoldComplete[
         Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10}, {
          Null, SparseArray[
           Automatic, {10, 10}, 0, {
            1, {{0, 2, 5, 6, 7, 8, 9, 10, 11, 12, 12}, {{2}, {5}, {5}, {6}, {
              8}, {4}, {5}, {6}, {7}, {8}, {9}, {10}}}, {4, 1, 1, 1, 1, 1, 1, 
             1, 1, 1, 1, 1}}]}, {
          VertexLabels -> {
            6 -> 4, 3 -> 1, 5 -> 4, 8 -> 3, 7 -> 3, 10 -> 1, 9 -> 2, 4 -> 2, 
             2 -> 1, 1 -> 1}, 
           VertexSize -> {
            7 -> Normal, 6 -> Normal, 10 -> Normal, 4 -> Normal, 3 -> Normal, 
             9 -> Normal, 8 -> Normal, 2 -> Normal, 1 -> Normal, 5 -> Normal},
            VertexStyle -> {
            6 -> GrayLevel[1], 1 -> RGBColor[0, 1, 1], 9 -> GrayLevel[1], 2 -> 
             RGBColor[0, 1, 1], 8 -> GrayLevel[1], 3 -> GrayLevel[1], 4 -> 
             RGBColor[0, 1, 1], 10 -> GrayLevel[1], 7 -> RGBColor[0, 1, 1], 5 -> 
             GrayLevel[1]}}]]}, 
        TagBox[GraphicsGroupBox[{
           {Hue[0.6, 0.7, 0.5], Opacity[0.7], 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{2.5611424454662775`, 
              1.4105768732405422`}, {2.988116842260932, 
              1.2597825128002416`}, {3.2422352259978795`, 
              0.8849893408960146}}], 0.051661749324444284`]}, 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{2.5611424454662775`, 
              1.4105768732405422`}, {2.930584939043609, 
              1.1852286820496847`}, {3.2422352259978795`, 
              0.8849893408960146}}], 0.051661749324444284`]}, 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{2.5611424454662775`, 
              1.4105768732405422`}, {2.8727927324206073`, 
              1.1103375320888311`}, {3.2422352259978795`, 
              0.8849893408960146}}], 0.051661749324444284`]}, 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{2.5611424454662775`, 
              1.4105768732405422`}, {2.8152608292032166`, 
              1.0357837013375688`}, {3.2422352259978795`, 
              0.8849893408960146}}], 0.051661749324444284`]}, 
            {Arrowheads[0.], 
             ArrowBox[{{2.5611424454662775`, 1.4105768732405422`}, {
              2.187818683379266, 0.7282701368323014}}, 
              0.051661749324444284`]}, 
            {Arrowheads[0.], 
             ArrowBox[{{3.2422352259978795`, 0.8849893408960146}, {
              2.187818683379266, 0.7282701368323014}}, 
              0.051661749324444284`]}, 
            {Arrowheads[0.], 
             ArrowBox[{{3.2422352259978795`, 0.8849893408960146}, {
              3.019270761156525, 0.20913949338093935`}}, 
              0.051661749324444284`]}, 
            {Arrowheads[0.], 
             ArrowBox[{{3.2422352259978795`, 0.8849893408960146}, {
              4.494392518518469, 0.6729946317290255}}, 
              0.051661749324444284`]}, 
            {Arrowheads[0.], 
             ArrowBox[{{0., 0.6573549006072319}, {0.9553999433989531, 
              0.684584266854484}}, 0.051661749324444284`]}, 
            {Arrowheads[0.], 
             ArrowBox[{{0.9553999433989531, 0.684584266854484}, {
              2.187818683379266, 0.7282701368323014}}, 
              0.051661749324444284`]}, 
            {Arrowheads[0.], 
             ArrowBox[{{2.187818683379266, 0.7282701368323014}, {
              3.019270761156525, 0.20913949338093935`}}, 
              0.051661749324444284`]}, 
            {Arrowheads[0.], 
             ArrowBox[{{3.019270761156525, 0.20913949338093935`}, {
              3.944899811021295, 0.}}, 0.051661749324444284`]}, 
            {Arrowheads[0.], 
             ArrowBox[{{3.944899811021295, 0.}, {4.494392518518469, 
              0.6729946317290255}}, 0.051661749324444284`]}, 
            {Arrowheads[0.], 
             ArrowBox[{{4.494392518518469, 0.6729946317290255}, {
              5.694686844228304, 0.7833807501921768}}, 
              0.051661749324444284`]}, 
            {Arrowheads[0.], 
             ArrowBox[{{5.694686844228304, 0.7833807501921768}, {
              6.637966012823809, 0.8615637624449718}}, 
              0.051661749324444284`]}}, 
           {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
             {RGBColor[0, 1, 1], 
              DiskBox[{2.5611424454662775, 1.4105768732405422}, 
               0.051661749324444284]}, 
             InsetBox["1", 
              Offset[{2, 2}, {2.612804194790722, 1.4622386225649864}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {RGBColor[0, 1, 1], 
              DiskBox[{3.2422352259978795, 0.8849893408960146}, 
               0.051661749324444284]}, 
             InsetBox["1", 
              Offset[{2, 2}, {3.293896975322324, 0.9366510902204588}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {GrayLevel[1], 
              DiskBox[{0., 0.6573549006072319}, 0.051661749324444284]}, 
             InsetBox["1", 
              Offset[{2, 2}, {0.051661749324444284, 0.7090166499316761}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {RGBColor[0, 1, 1], 
              DiskBox[{0.9553999433989531, 0.684584266854484}, 
               0.051661749324444284]}, 
             InsetBox["2", 
              Offset[{2, 2}, {1.0070616927233973, 0.7362460161789284}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {GrayLevel[1], 
              DiskBox[{2.187818683379266, 0.7282701368323014}, 
               0.051661749324444284]}, 
             InsetBox["4", 
              Offset[{2, 2}, {2.2394804327037106, 0.7799318861567457}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {GrayLevel[1], 
              DiskBox[{3.019270761156525, 0.20913949338093935}, 
               0.051661749324444284]}, 
             InsetBox["4", 
              Offset[{2, 2}, {3.0709325104809695, 0.26080124270538363}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {RGBColor[0, 1, 1], 
              DiskBox[{3.944899811021295, 0.}, 0.051661749324444284]}, 
             InsetBox["3", 
              Offset[{2, 2}, {3.9965615603457394, 0.051661749324444284}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {GrayLevel[1], 
              DiskBox[{4.494392518518469, 0.6729946317290255}, 
               0.051661749324444284]}, 
             InsetBox["3", 
              Offset[{2, 2}, {4.546054267842914, 0.7246563810534699}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {GrayLevel[1], 
              DiskBox[{5.694686844228304, 0.7833807501921768}, 
               0.051661749324444284]}, 
             InsetBox["2", 
              Offset[{2, 2}, {5.7463485935527485, 0.835042499516621}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {GrayLevel[1], 
              DiskBox[{6.637966012823809, 0.8615637624449718}, 
               0.051661749324444284]}, 
             InsetBox["1", 
              Offset[{2, 2}, {6.689627762148254, 0.9132255117694161}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}}}],
         MouseAppearanceTag["NetworkGraphics"]],
        AllowKernelInitialization->False]],
      DefaultBaseStyle->{
       "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
        Hue[0.8, 1., 0.6]},
      FormatType->TraditionalForm,
      FrameTicks->None], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "4", "0", "0", "1", "0", "0", "0", "0", "0"},
         {"4", "0", "0", "0", "1", "1", "0", "1", "0", "0"},
         {"0", "0", "0", "1", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "1", "0", "1", "0", "0", "0", "0", "0"},
         {"1", "1", "0", "1", "0", "1", "0", "0", "0", "0"},
         {"0", "1", "0", "0", "1", "0", "1", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "1", "0", "1", "0", "0"},
         {"0", "1", "0", "0", "0", "0", "1", "0", "1", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "1", "0", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "1", "0"}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
          "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"1"},
          {"1"},
          {"1"},
          {"2"},
          {"4"},
          {"4"},
          {"3"},
          {"3"},
          {"2"},
          {"1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.833692747108343*^9, 3.833692789127399*^9}, 
   3.833694801163558*^9, 3.833738375524468*^9, 3.8338011463642807`*^9, 
   3.8338927131426783`*^9, {3.83395351790639*^9, 3.833953526295504*^9}, 
   3.841316235324708*^9, 3.841668963656804*^9, 3.841669097316868*^9, 
   3.841856341715467*^9, 3.841858441182123*^9, 3.841897121142293*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"9663fcd7-30d5-4a65-b50a-c766c08e4bd5"],

Cell[BoxData["\<\"---------------------\"\>"], "Print",
 CellChangeTimes->{{3.833692747108343*^9, 3.833692789127399*^9}, 
   3.833694801163558*^9, 3.833738375524468*^9, 3.8338011463642807`*^9, 
   3.8338927131426783`*^9, {3.83395351790639*^9, 3.833953526295504*^9}, 
   3.841316235324708*^9, 3.841668963656804*^9, 3.841669097316868*^9, 
   3.841856341715467*^9, 3.841858441182123*^9, 3.841897121145369*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"f8dd2557-bcb3-41ea-a0cc-81996f8381ea"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Brane Locking : \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "0", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", "3", "}"}]}], "}"}]}],
  SequenceForm["Brane Locking : ", {{0}, {1, 2}, {3}}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.833692747108343*^9, 3.833692789127399*^9}, 
   3.833694801163558*^9, 3.833738375524468*^9, 3.8338011463642807`*^9, 
   3.8338927131426783`*^9, {3.83395351790639*^9, 3.833953526295504*^9}, 
   3.841316235324708*^9, 3.841668963656804*^9, 3.841669097316868*^9, 
   3.841856341715467*^9, 3.841858441182123*^9, 3.841897121146328*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"ce4f5aa9-1112-4719-9839-8e2cb6ef8165"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"Quiver\"\>", "\<\"Adjacency Matrix\"\>", "\<\"Ranks U(n)\"\>"},
    {
     GraphicsBox[
      NamespaceBox["NetworkGraphics",
       DynamicModuleBox[{Typeset`graph = HoldComplete[
         Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11}, {
          Null, SparseArray[
           Automatic, {11, 11}, 0, {
            1, {{0, 3, 6, 7, 8, 9, 10, 11, 12, 13, 14, 14}, {{2}, {3}, {8}, {
              3}, {5}, {9}, {6}, {5}, {6}, {7}, {8}, {9}, {10}, {11}}}, {3, 2,
              1, 3, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1}}]}, {
          VertexLabels -> {
            6 -> 3, 3 -> 1, 11 -> 1, 5 -> 2, 8 -> 3, 7 -> 3, 10 -> 2, 9 -> 3, 
             4 -> 1, 2 -> 1, 1 -> 1}, 
           VertexSize -> {
            7 -> Normal, 6 -> Normal, 10 -> Normal, 4 -> Normal, 3 -> Normal, 
             9 -> Normal, 8 -> Normal, 2 -> Normal, 11 -> Normal, 1 -> Normal,
              5 -> Normal}, 
           VertexStyle -> {
            6 -> GrayLevel[1], 1 -> RGBColor[0, 1, 1], 9 -> GrayLevel[1], 2 -> 
             RGBColor[0, 1, 1], 8 -> RGBColor[0, 1, 1], 3 -> 
             RGBColor[0, 1, 1], 4 -> GrayLevel[1], 11 -> GrayLevel[1], 10 -> 
             GrayLevel[1], 7 -> GrayLevel[1], 5 -> RGBColor[0, 1, 1]}}]]}, 
        TagBox[GraphicsGroupBox[{
           {Hue[0.6, 0.7, 0.5], Opacity[0.7], 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{2.3047215583737395`, 
              1.3582804569570814`}, {2.320171716223196, 
              1.0003078119784703`}, {2.120127022864121, 0.7030448936919762}}],
               0.04614860633409508]}, 
            {Arrowheads[0.], 
             ArrowBox[{{2.3047215583737395`, 1.3582804569570814`}, {
              2.120127022864121, 0.7030448936919762}}, 
              0.04614860633409508]}, 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{2.3047215583737395`, 
              1.3582804569570814`}, {2.10467686501466, 1.0610175386704352`}, {
              2.120127022864121, 0.7030448936919762}}], 0.04614860633409508]}, 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{2.3047215583737395`, 
              1.3582804569570814`}, {1.9699976336119351`, 
              1.1525504087691412`}, {1.5785021901230007`, 
              1.1856604716443295`}}], 0.04614860633409508]}, 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{2.3047215583737395`, 
              1.3582804569570814`}, {1.913226114884802, 
              1.3913905198351404`}, {1.5785021901230007`, 
              1.1856604716443295`}}], 0.04614860633409508]}, 
            {Arrowheads[0.], 
             ArrowBox[{{2.3047215583737395`, 1.3582804569570814`}, {
              2.735302041296878, 1.9295068970038816`}}, 0.04614860633409508]}, 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{2.120127022864121, 
              0.7030448936919762}, {1.769952940252864, 0.8552874904787016}, {
              1.5785021901230007`, 1.1856604716443295`}}], 
              0.04614860633409508]}, 
            {Arrowheads[0.], 
             ArrowBox[{{2.120127022864121, 0.7030448936919762}, {
              1.5785021901230007`, 1.1856604716443295`}}, 
              0.04614860633409508]}, 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{2.120127022864121, 
              0.7030448936919762}, {1.9286762727342612`, 
              1.0334178748560927`}, {1.5785021901230007`, 
              1.1856604716443295`}}], 0.04614860633409508]}, 
            {Arrowheads[0.], 
             ArrowBox[{{2.120127022864121, 0.7030448936919762}, {
              0.8699987595812329, 0.5739529865686026}}, 0.04614860633409508]}, 
            {Arrowheads[0.], 
             ArrowBox[{{2.120127022864121, 0.7030448936919762}, {
              3.375084154191512, 1.0431995636719633`}}, 0.04614860633409508]}, 
            {Arrowheads[0.], 
             ArrowBox[{{1.5785021901230007`, 1.1856604716443295`}, {
              0.9792155919865382, 1.6013952264718678`}}, 
              0.04614860633409508]}, 
            {Arrowheads[0.], 
             ArrowBox[{{0., 0.}, {0.8699987595812329, 0.5739529865686026}}, 
              0.04614860633409508]}, 
            {Arrowheads[0.], 
             ArrowBox[{{0.8699987595812329, 0.5739529865686026}, {
              0.9792155919865382, 1.6013952264718678`}}, 
              0.04614860633409508]}, 
            {Arrowheads[0.], 
             ArrowBox[{{0.9792155919865382, 1.6013952264718678`}, {
              1.731829028427439, 2.3364597493496833`}}, 0.04614860633409508]}, 
            {Arrowheads[0.], 
             ArrowBox[{{1.731829028427439, 2.3364597493496833`}, {
              2.735302041296878, 1.9295068970038816`}}, 0.04614860633409508]}, 
            {Arrowheads[0.], 
             ArrowBox[{{2.735302041296878, 1.9295068970038816`}, {
              3.375084154191512, 1.0431995636719633`}}, 0.04614860633409508]}, 
            {Arrowheads[0.], 
             ArrowBox[{{3.375084154191512, 1.0431995636719633`}, {
              4.606936748474572, 0.8045834078592131}}, 
              0.04614860633409508]}, 
            {Arrowheads[0.], 
             ArrowBox[{{4.606936748474572, 0.8045834078592131}, {
              5.5582875337629005`, 0.626238839300957}}, 
              0.04614860633409508]}}, 
           {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
             {RGBColor[0, 1, 1], 
              DiskBox[{2.3047215583737395, 1.3582804569570814}, 
               0.04614860633409508]}, 
             InsetBox["1", 
              Offset[{2, 2}, {2.3508701647078345, 1.4044290632911764}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {RGBColor[0, 1, 1], 
              DiskBox[{2.120127022864121, 0.7030448936919762}, 
               0.04614860633409508]}, 
             InsetBox["1", 
              Offset[{2, 2}, {2.166275629198216, 0.7491935000260713}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {RGBColor[0, 1, 1], 
              DiskBox[{1.5785021901230007, 1.1856604716443295}, 
               0.04614860633409508]}, 
             InsetBox["1", 
              Offset[{2, 2}, {1.6246507964570958, 1.2318090779784245}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {GrayLevel[1], DiskBox[{0., 0.}, 0.04614860633409508]}, 
             InsetBox["1", 
              Offset[{2, 2}, {0.04614860633409508, 0.04614860633409508}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {RGBColor[0, 1, 1], 
              DiskBox[{0.8699987595812329, 0.5739529865686026}, 
               0.04614860633409508]}, 
             InsetBox["2", 
              Offset[{2, 2}, {0.916147365915328, 0.6201015929026977}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {GrayLevel[1], 
              DiskBox[{0.9792155919865382, 1.6013952264718678}, 
               0.04614860633409508]}, 
             InsetBox["3", Offset[{2, 2}, 
              {1.0253641983206332, 1.6475438328059628}], ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {GrayLevel[1], 
              DiskBox[{1.731829028427439, 2.3364597493496833}, 
               0.04614860633409508]}, 
             InsetBox["3", 
              Offset[{2, 2}, {1.777977634761534, 2.3826083556837783}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {RGBColor[0, 1, 1], 
              DiskBox[{2.735302041296878, 1.9295068970038816}, 
               0.04614860633409508]}, 
             InsetBox["3", 
              Offset[{2, 2}, {2.781450647630973, 1.9756555033379766}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {GrayLevel[1], 
              DiskBox[{3.375084154191512, 1.0431995636719633}, 
               0.04614860633409508]}, 
             InsetBox["3", 
              Offset[{2, 2}, {3.421232760525607, 1.0893481700060583}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {GrayLevel[1], 
              DiskBox[{4.606936748474572, 0.8045834078592131}, 
               0.04614860633409508]}, 
             InsetBox["2", 
              Offset[{2, 2}, {4.653085354808668, 0.8507320141933082}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {GrayLevel[1], 
              DiskBox[{5.5582875337629005, 0.626238839300957}, 
               0.04614860633409508]}, 
             InsetBox["1", 
              Offset[{2, 2}, {5.604436140096996, 0.6723874456350522}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}}}],
         MouseAppearanceTag["NetworkGraphics"]],
        AllowKernelInitialization->False]],
      DefaultBaseStyle->{
       "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
        Hue[0.8, 1., 0.6]},
      FormatType->TraditionalForm,
      FrameTicks->None], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "3", "2", "0", "0", "0", "0", "1", "0", "0", "0"},
         {"3", "0", "3", "0", "1", "0", "0", "0", "1", "0", "0"},
         {"2", "3", "0", "0", "0", "1", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0"},
         {"0", "1", "0", "1", "0", "1", "0", "0", "0", "0", "0"},
         {"0", "0", "1", "0", "1", "0", "1", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "1", "0", "1", "0", "0", "0"},
         {"1", "0", "0", "0", "0", "0", "1", "0", "1", "0", "0"},
         {"0", "1", "0", "0", "0", "0", "0", "1", "0", "1", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0"}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
          "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"1"},
          {"1"},
          {"1"},
          {"1"},
          {"2"},
          {"3"},
          {"3"},
          {"3"},
          {"3"},
          {"2"},
          {"1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.833692747108343*^9, 3.833692789127399*^9}, 
   3.833694801163558*^9, 3.833738375524468*^9, 3.8338011463642807`*^9, 
   3.8338927131426783`*^9, {3.83395351790639*^9, 3.833953526295504*^9}, 
   3.841316235324708*^9, 3.841668963656804*^9, 3.841669097316868*^9, 
   3.841856341715467*^9, 3.841858441182123*^9, 3.8418971211843452`*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"43ecc458-3ad1-4ce7-876c-f2fbf58df43a"],

Cell[BoxData["\<\"---------------------\"\>"], "Print",
 CellChangeTimes->{{3.833692747108343*^9, 3.833692789127399*^9}, 
   3.833694801163558*^9, 3.833738375524468*^9, 3.8338011463642807`*^9, 
   3.8338927131426783`*^9, {3.83395351790639*^9, 3.833953526295504*^9}, 
   3.841316235324708*^9, 3.841668963656804*^9, 3.841669097316868*^9, 
   3.841856341715467*^9, 3.841858441182123*^9, 3.841897121188257*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"c0186ca3-d961-4252-8051-d14275f78b58"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Examples Summarised in Table 7", "Subsubsection",
 CellChangeTimes->{{3.8418578194072227`*^9, 
  3.841857837089808*^9}},ExpressionUUID->"fc958d45-a7b5-46fe-9b5f-\
f5c2bf26fcd7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MagneticQuivers", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5", ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\"\<s\>\"", ",", "\"\<s\>\""}], "}"}], ",", "False"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.841857847856759*^9, 3.8418578677743063`*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"de44a86a-4f87-4cbd-9786-618d855ebb3b"],

Cell[CellGroupData[{

Cell[BoxData["\<\"Electric quiver :\"\>"], "Print",
 CellChangeTimes->{3.8418578693298893`*^9, 3.841858441404113*^9, 
  3.8418971213703527`*^9},
 CellLabel->
  "During evaluation of \
In[19]:=",ExpressionUUID->"71efd279-5364-4fa6-884a-c7984cd65c8e"],

Cell[BoxData[
 GraphicsBox[
  {GrayLevel[0], DiskBox[{1, 0}, 0.15], DiskBox[{2, 0}, 0.15], 
   RectangleBox[{0.85, 0.85}, {1.15, 1.15}], 
   RectangleBox[{1.85, 0.85}, {2.15, 1.15}], LineBox[{{1, 0}, {2, 0}}], 
   LineBox[{{1, 0}, {1, 1}}], LineBox[{{2, 0}, {2, 1}}], 
   InsetBox["\<\"2\"\>", {1, 1.3}], InsetBox["\<\"3\"\>", {2, 1.3}], 
   InsetBox["\<\"SU(5)\"\>", {1, -0.3}], InsetBox["\<\"SU(5)\"\>", {2, -0.3}]},
  ImageSize->Small]], "Print",
 CellChangeTimes->{3.8418578693298893`*^9, 3.841858441404113*^9, 
  3.841897121371223*^9},
 CellLabel->
  "During evaluation of \
In[19]:=",ExpressionUUID->"065e9620-31be-41bb-8b12-0d9a80212eee"],

Cell[BoxData["\<\"List of magnetic quivers :\"\>"], "Print",
 CellChangeTimes->{3.8418578693298893`*^9, 3.841858441404113*^9, 
  3.841897121374588*^9},
 CellLabel->
  "During evaluation of \
In[19]:=",ExpressionUUID->"40587789-c24c-480a-8343-1582dcaea2b6"],

Cell[BoxData["\<\"---------------------\"\>"], "Print",
 CellChangeTimes->{3.8418578693298893`*^9, 3.841858441404113*^9, 
  3.841897121375556*^9},
 CellLabel->
  "During evaluation of \
In[19]:=",ExpressionUUID->"c77aca7b-b3a3-4eb0-9eb8-49319d2a48f1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Brane Locking : \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "0", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}]}], "}"}]}],
  SequenceForm["Brane Locking : ", {{0}, {1, 2}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.8418578693298893`*^9, 3.841858441404113*^9, 
  3.841897121376482*^9},
 CellLabel->
  "During evaluation of \
In[19]:=",ExpressionUUID->"09c285a6-2203-4349-8c3f-f791f94918b5"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"Quiver\"\>", "\<\"Adjacency Matrix\"\>", "\<\"Ranks U(n)\"\>"},
    {
     GraphicsBox[
      NamespaceBox["NetworkGraphics",
       DynamicModuleBox[{Typeset`graph = HoldComplete[
         Graph[{1, 2, 3}, {
          Null, SparseArray[
           Automatic, {3, 3}, 0, {1, {{0, 1, 2, 2}, {{2}, {3}}}, {8, 2}}]}, {
          VertexLabels -> {3 -> 1, 2 -> 1, 1 -> 1}, 
           VertexSize -> {3 -> Normal, 2 -> Normal, 1 -> Normal}, 
           VertexStyle -> {
            1 -> RGBColor[0, 1, 1], 2 -> RGBColor[0, 1, 1], 3 -> 
             GrayLevel[1]}}]]}, 
        TagBox[GraphicsGroupBox[{
           {Hue[0.6, 0.7, 0.5], Opacity[0.7], 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{0., 3.6739403974420594`*^-16}, {
              0.49999999999999956`, 0.16444074718311832`}, {1., 
              2.4492935982947064`*^-16}}], 0.02261146496815286]}, 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{0., 3.6739403974420594`*^-16}, {
              0.5000000000000036, 0.11765006216721607`}, {1., 
              2.4492935982947064`*^-16}}], 0.02261146496815286]}, 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{0., 3.6739403974420594`*^-16}, {0.5, 
              0.07066906309685929}, {1., 2.4492935982947064`*^-16}}], 
              0.02261146496815286]}, 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{0., 3.6739403974420594`*^-16}, {
              0.4999999999999364, 0.02356974426317302}, {1., 
              2.4492935982947064`*^-16}}], 0.02261146496815286]}, 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{0., 3.6739403974420594`*^-16}, {
              0.49999999999993616`, -0.023569744263172116`}, {1., 
              2.4492935982947064`*^-16}}], 0.02261146496815286]}, 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{0., 3.6739403974420594`*^-16}, {
              0.5, -0.07066906309685755}, {1., 2.4492935982947064`*^-16}}], 
              0.02261146496815286]}, 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{0., 3.6739403974420594`*^-16}, {
              0.5000000000000033, -0.11765006216721617`}, {1., 
              2.4492935982947064`*^-16}}], 0.02261146496815286]}, 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{0., 3.6739403974420594`*^-16}, {
              0.49999999999999983`, -0.1644407471831147}, {1., 
              2.4492935982947064`*^-16}}], 0.02261146496815286]}, 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{1., 2.4492935982947064`*^-16}, {
              1.4999999999999984`, 0.1644407471831162}, {2., 0.}}], 
              0.02261146496815286]}, 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{1., 2.4492935982947064`*^-16}, {
              1.4999999999999987`, -0.16444074718311225`}, {2., 0.}}], 
              0.02261146496815286]}}, 
           {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
             {RGBColor[0, 1, 1], 
              DiskBox[{0., 3.6739403974420594*^-16}, 0.02261146496815286]}, 
             InsetBox["1", 
              Offset[{2, 2}, {0.02261146496815286, 0.02261146496815323}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {RGBColor[0, 1, 1], 
              DiskBox[{1., 2.4492935982947064*^-16}, 0.02261146496815286]}, 
             InsetBox["1", 
              Offset[{2, 2}, {1.0226114649681528, 0.022611464968153108}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {GrayLevel[1], DiskBox[{2., 0.}, 0.02261146496815286]}, 
             InsetBox["1", 
              Offset[{2, 2}, {2.022611464968153, 0.02261146496815286}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}}}],
         MouseAppearanceTag["NetworkGraphics"]],
        AllowKernelInitialization->False]],
      DefaultBaseStyle->{
       "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
        Hue[0.8, 1., 0.6]},
      FormatType->TraditionalForm,
      FrameTicks->None], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "8", "0"},
         {"8", "0", "2"},
         {"0", "2", "0"}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
          "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"1"},
          {"1"},
          {"1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{3.8418578693298893`*^9, 3.841858441404113*^9, 
  3.8418971214011908`*^9},
 CellLabel->
  "During evaluation of \
In[19]:=",ExpressionUUID->"91fc54b9-438c-43cc-a017-5c1555009008"],

Cell[BoxData["\<\"---------------------\"\>"], "Print",
 CellChangeTimes->{3.8418578693298893`*^9, 3.841858441404113*^9, 
  3.841897121402995*^9},
 CellLabel->
  "During evaluation of \
In[19]:=",ExpressionUUID->"0257f02a-bdfa-43d7-b4e7-f0898121b0ad"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Brane Locking : \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "1", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "2"}], "}"}]}], "}"}]}],
  SequenceForm["Brane Locking : ", {{1}, {0, 2}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.8418578693298893`*^9, 3.841858441404113*^9, 
  3.84189712140366*^9},
 CellLabel->
  "During evaluation of \
In[19]:=",ExpressionUUID->"b63e7235-80ae-4b5c-b754-7f1ce71ac282"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"Quiver\"\>", "\<\"Adjacency Matrix\"\>", "\<\"Ranks U(n)\"\>"},
    {
     GraphicsBox[
      NamespaceBox["NetworkGraphics",
       DynamicModuleBox[{Typeset`graph = HoldComplete[
         Graph[{1, 2, 3, 4, 5, 6}, {
          Null, SparseArray[
           Automatic, {6, 6}, 0, {
            1, {{0, 2, 4, 5, 6, 7, 7}, {{2}, {4}, {4}, {5}, {4}, {5}, {6}}}, {
             3, 1, 1, 1, 1, 1, 1}}]}, {
          VertexLabels -> {6 -> 1, 3 -> 1, 5 -> 2, 4 -> 2, 2 -> 1, 1 -> 1}, 
           VertexSize -> {
            6 -> Normal, 4 -> Normal, 3 -> Normal, 2 -> Normal, 1 -> Normal, 
             5 -> Normal}, 
           VertexStyle -> {
            6 -> GrayLevel[1], 1 -> RGBColor[0, 1, 1], 2 -> RGBColor[0, 1, 1],
              3 -> GrayLevel[1], 4 -> RGBColor[0, 1, 1], 5 -> 
             GrayLevel[1]}}]]}, 
        TagBox[GraphicsGroupBox[{
           {Hue[0.6, 0.7, 0.5], Opacity[0.7], 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{2.5892793182655245`, 0.}, {
              2.1416529445940253`, -0.029760190428791734`}, {
              1.7637438435005137`, 0.21198295973547387`}}], 
              0.030391869875646446`]}, 
            {Arrowheads[0.], 
             ArrowBox[{{2.5892793182655245`, 0.}, {1.7637438435005137`, 
              0.21198295973547387`}}, 0.030391869875646446`]}, 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{2.5892793182655245`, 0.}, {
              2.211370217172013, 0.24174315016425504`}, {1.7637438435005137`, 
              0.21198295973547387`}}], 0.030391869875646446`]}, 
            {Arrowheads[0.], 
             ArrowBox[{{2.5892793182655245`, 0.}, {2.2207035691283057`, 
              0.8996848049133669}}, 0.030391869875646446`]}, 
            {Arrowheads[0.], 
             ArrowBox[{{1.7637438435005137`, 0.21198295973547387`}, {
              2.2207035691283057`, 0.8996848049133669}}, 
              0.030391869875646446`]}, 
            {Arrowheads[0.], 
             ArrowBox[{{1.7637438435005137`, 0.21198295973547387`}, {
              1.069570408299096, 0.839650178814867}}, 0.030391869875646446`]}, 
            {Arrowheads[0.], 
             ArrowBox[{{3.0212713543857825`, 1.6788529551231015`}, {
              2.2207035691283057`, 0.8996848049133669}}, 
              0.030391869875646446`]}, 
            {Arrowheads[0.], 
             ArrowBox[{{2.2207035691283057`, 0.8996848049133669}, {
              1.069570408299096, 0.839650178814867}}, 0.030391869875646446`]}, 
            {Arrowheads[0.], 
             ArrowBox[{{1.069570408299096, 0.839650178814867}, {0., 
              1.0632129333051488`}}, 0.030391869875646446`]}}, 
           {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
             {RGBColor[0, 1, 1], 
              DiskBox[{2.5892793182655245, 0.}, 0.030391869875646446]}, 
             InsetBox["1", 
              Offset[{2, 2}, {2.619671188141171, 0.030391869875646446}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {RGBColor[0, 1, 1], 
              DiskBox[{1.7637438435005137, 0.21198295973547387}, 
               0.030391869875646446]}, 
             InsetBox["1", 
              Offset[{2, 2}, {1.7941357133761602, 0.24237482961112033}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {GrayLevel[1], 
              DiskBox[{3.0212713543857825, 1.6788529551231015}, 
               0.030391869875646446]}, 
             InsetBox["1", 
              Offset[{2, 2}, {3.051663224261429, 1.709244824998748}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {RGBColor[0, 1, 1], 
              DiskBox[{2.2207035691283057, 0.8996848049133669}, 
               0.030391869875646446]}, 
             InsetBox["2", 
              Offset[{2, 2}, {2.251095439003952, 0.9300766747890133}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {GrayLevel[1], 
              DiskBox[{1.069570408299096, 0.839650178814867}, 
               0.030391869875646446]}, 
             InsetBox["2", 
              Offset[{2, 2}, {1.0999622781747425, 0.8700420486905135}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {GrayLevel[1], 
              DiskBox[{0., 1.0632129333051488}, 0.030391869875646446]}, 
             InsetBox["1", 
              Offset[{2, 2}, {0.030391869875646446, 1.0936048031807952}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}}}],
         MouseAppearanceTag["NetworkGraphics"]],
        AllowKernelInitialization->False]],
      DefaultBaseStyle->{
       "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
        Hue[0.8, 1., 0.6]},
      FormatType->TraditionalForm,
      FrameTicks->None], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "3", "0", "1", "0", "0"},
         {"3", "0", "0", "1", "1", "0"},
         {"0", "0", "0", "1", "0", "0"},
         {"1", "1", "1", "0", "1", "0"},
         {"0", "1", "0", "1", "0", "1"},
         {"0", "0", "0", "0", "1", "0"}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
          "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"1"},
          {"1"},
          {"1"},
          {"2"},
          {"2"},
          {"1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{3.8418578693298893`*^9, 3.841858441404113*^9, 
  3.8418971214311657`*^9},
 CellLabel->
  "During evaluation of \
In[19]:=",ExpressionUUID->"d7dd2340-93c0-417f-b5cd-f189206f76d7"],

Cell[BoxData["\<\"---------------------\"\>"], "Print",
 CellChangeTimes->{3.8418578693298893`*^9, 3.841858441404113*^9, 
  3.84189712143329*^9},
 CellLabel->
  "During evaluation of \
In[19]:=",ExpressionUUID->"ee19fe87-f131-4e1c-b8a4-bb60c065c5bd"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Brane Locking : \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "2", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}],
  SequenceForm["Brane Locking : ", {{2}, {0, 1}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.8418578693298893`*^9, 3.841858441404113*^9, 
  3.841897121433956*^9},
 CellLabel->
  "During evaluation of \
In[19]:=",ExpressionUUID->"84b70bbf-eaeb-4a3a-83e9-7437db73e822"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"Quiver\"\>", "\<\"Adjacency Matrix\"\>", "\<\"Ranks U(n)\"\>"},
    {
     GraphicsBox[
      NamespaceBox["NetworkGraphics",
       DynamicModuleBox[{Typeset`graph = HoldComplete[
         Graph[{1, 2, 3, 4}, {
          Null, SparseArray[
           Automatic, {4, 4}, 0, {
            1, {{0, 1, 3, 4, 4}, {{2}, {3}, {4}, {4}}}, {7, 1, 1, 1}}]}, {
          VertexLabels -> {3 -> 1, 4 -> 1, 2 -> 1, 1 -> 1}, 
           VertexSize -> {4 -> Normal, 3 -> Normal, 2 -> Normal, 1 -> Normal},
            VertexStyle -> {
            1 -> RGBColor[0, 1, 1], 2 -> RGBColor[0, 1, 1], 3 -> GrayLevel[1],
              4 -> GrayLevel[1]}}]]}, 
        TagBox[GraphicsGroupBox[{
           {Hue[0.6, 0.7, 0.5], Opacity[0.7], 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{0., 0.423470590914116}, {
              0.55724370871024, 0.6067307399230383}, {1.1144832656722787`, 
              0.4234579670715625}}], 0.022867138088445177`]}, 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{0., 0.423470590914116}, {
              0.5572430193287741, 0.545869388600845}, {1.1144832656722787`, 
              0.4234579670715625}}], 0.022867138088445177`]}, 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{0., 0.423470590914116}, {
              0.5572423268782246, 0.48473708628372186`}, {1.1144832656722787`,
               0.4234579670715625}}], 0.022867138088445177`]}, 
            {Arrowheads[0.], 
             ArrowBox[{{0., 0.423470590914116}, {1.1144832656722787`, 
              0.4234579670715625}}, 0.022867138088445177`]}, 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{0., 0.423470590914116}, {
              0.5572409387940819, 0.36219147170187277`}, {1.1144832656722787`,
               0.4234579670715625}}], 0.022867138088445177`]}, 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{0., 0.423470590914116}, {
              0.5572402463435131, 0.30105916938480576`}, {1.1144832656722787`,
               0.4234579670715625}}], 0.022867138088445177`]}, 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{0., 0.423470590914116}, {
              0.5572395569620329, 0.24019781806261853`}, {1.1144832656722787`,
               0.4234579670715625}}], 0.022867138088445177`]}, 
            {Arrowheads[0.], 
             ArrowBox[{{1.1144832656722787`, 0.4234579670715625}, {
              2.0315738034071957`, 0.8469138091131194}}, 
              0.022867138088445177`]}, 
            {Arrowheads[0.], 
             ArrowBox[{{1.1144832656722787`, 0.4234579670715625}, {
              2.031531516357039, 0.}}, 0.022867138088445177`]}, 
            {Arrowheads[0.], 
             ArrowBox[{{2.0315738034071957`, 0.8469138091131194}, {
              2.031531516357039, 0.}}, 0.022867138088445177`]}}, 
           {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
             {RGBColor[0, 1, 1], 
              DiskBox[{0., 0.423470590914116}, 0.022867138088445177]}, 
             InsetBox["1", 
              Offset[{2, 2}, {0.022867138088445177, 0.4463377290025612}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {RGBColor[0, 1, 1], 
              DiskBox[{1.1144832656722787, 0.4234579670715625}, 
               0.022867138088445177]}, 
             InsetBox["1", 
              Offset[{2, 2}, {1.1373504037607238, 0.4463251051600077}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {GrayLevel[1], 
              DiskBox[{2.0315738034071957, 0.8469138091131194}, 
               0.022867138088445177]}, 
             InsetBox["1", 
              Offset[{2, 2}, {2.054440941495641, 0.8697809472015646}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {GrayLevel[1], 
              DiskBox[{2.031531516357039, 0.}, 0.022867138088445177]}, 
             InsetBox["1", 
              Offset[{2, 2}, {2.0543986544454844, 0.022867138088445177}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}}}],
         MouseAppearanceTag["NetworkGraphics"]],
        AllowKernelInitialization->False]],
      DefaultBaseStyle->{
       "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
        Hue[0.8, 1., 0.6]},
      FormatType->TraditionalForm,
      FrameTicks->None], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "7", "0", "0"},
         {"7", "0", "1", "1"},
         {"0", "1", "0", "1"},
         {"0", "1", "1", "0"}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
          "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"1"},
          {"1"},
          {"1"},
          {"1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{3.8418578693298893`*^9, 3.841858441404113*^9, 
  3.841897121463214*^9},
 CellLabel->
  "During evaluation of \
In[19]:=",ExpressionUUID->"6912d24e-ae56-412c-8bb2-fad306d29f21"],

Cell[BoxData["\<\"---------------------\"\>"], "Print",
 CellChangeTimes->{3.8418578693298893`*^9, 3.841858441404113*^9, 
  3.841897121465251*^9},
 CellLabel->
  "During evaluation of \
In[19]:=",ExpressionUUID->"674246f8-7f4d-4e85-a00f-2a31ad3c5c65"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Brane Locking : \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "0", "}"}], ",", 
     RowBox[{"{", "1", "}"}], ",", 
     RowBox[{"{", "2", "}"}]}], "}"}]}],
  SequenceForm["Brane Locking : ", {{0}, {1}, {2}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.8418578693298893`*^9, 3.841858441404113*^9, 
  3.841897121466091*^9},
 CellLabel->
  "During evaluation of \
In[19]:=",ExpressionUUID->"5a4dea49-be3b-4ee0-b369-c7c15445feb7"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"Quiver\"\>", "\<\"Adjacency Matrix\"\>", "\<\"Ranks U(n)\"\>"},
    {
     GraphicsBox[
      NamespaceBox["NetworkGraphics",
       DynamicModuleBox[{Typeset`graph = HoldComplete[
         Graph[{1, 2, 3}, {
          Null, SparseArray[
           Automatic, {3, 3}, 0, {
            1, {{0, 2, 3, 3}, {{2}, {3}, {3}}}, {3, 5, 2}}]}, {
          VertexLabels -> {3 -> 1, 2 -> 1, 1 -> 1}, 
           VertexSize -> {3 -> Normal, 2 -> Normal, 1 -> Normal}, 
           VertexStyle -> {
            1 -> RGBColor[0, 1, 1], 2 -> RGBColor[0, 1, 1], 3 -> 
             RGBColor[0, 1, 1]}}]]}, 
        TagBox[GraphicsGroupBox[{
           {Hue[0.6, 0.7, 0.5], Opacity[0.7], 
            {Arrowheads[0.], 
             ArrowBox[
              BezierCurveBox[{{-0.8660254037844384, -0.4999999999999994}, {
              7.470730829510974*^-15, -0.2151802710442648}, {
              0.8660254037844389, -0.5000000000000012}}], 
              0.020399597244776385`]}, 
            {Arrowheads[0.], 
             ArrowBox[{{-0.8660254037844384, -0.4999999999999994}, {
              0.8660254037844389, -0.5000000000000012}}, 
              0.020399597244776385`]}, 
            {Arrowheads[0.], 
             ArrowBox[
              BezierCurveBox[{{-0.8660254037844384, -0.4999999999999994}, {
              1.4168627435279434`*^-15, -0.7848197289557832}, {
              0.8660254037844389, -0.5000000000000012}}], 
              0.020399597244776385`]}, 
            {Arrowheads[0.], 
             ArrowBox[
              BezierCurveBox[{{-0.8660254037844384, -0.4999999999999994}, \
{-0.6796738226668952, 0.3924098644779064}, {1.8369701987210297`*^-16, 1.}}], 
              0.020399597244776385`]}, 
            {Arrowheads[0.], 
             ArrowBox[
              BezierCurveBox[{{-0.8660254037844384, -0.4999999999999994}, \
{-0.5566552263450985, 0.3213850447761295}, {1.8369701987210297`*^-16, 1.}}], 
              0.020399597244776385`]}, 
            {Arrowheads[0.], 
             ArrowBox[{{-0.8660254037844384, -0.4999999999999994}, {
              1.8369701987210297`*^-16, 1.}}, 0.020399597244776385`]}, 
            {Arrowheads[0.], 
             ArrowBox[
              BezierCurveBox[{{-0.8660254037844384, -0.4999999999999994}, \
{-0.30937017743936446`, 0.1786149552239155}, {1.8369701987210297`*^-16, 1.}}],
               0.020399597244776385`]}, 
            {Arrowheads[0.], 
             ArrowBox[
              BezierCurveBox[{{-0.8660254037844384, -0.4999999999999994}, \
{-0.18635158111754702`, 0.10759013552211964`}, {1.8369701987210297`*^-16, 
              1.}}], 0.020399597244776385`]}, 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{
              0.8660254037844389, -0.5000000000000012}, {0.18635158111754763`,
               0.10759013552211703`}, {1.8369701987210297`*^-16, 1.}}], 
              0.020399597244776385`]}, 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{
              0.8660254037844389, -0.5000000000000012}, {0.679673822666896, 
              0.39240986447787185`}, {1.8369701987210297`*^-16, 1.}}], 
              0.020399597244776385`]}}, 
           {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
             {RGBColor[0, 1, 1], 
              DiskBox[{-0.8660254037844384, -0.4999999999999994}, 
               0.020399597244776385]}, 
             InsetBox["1", 
              Offset[{2, 2}, {-0.845625806539662, -0.479600402755223}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {RGBColor[0, 1, 1], 
              DiskBox[{0.8660254037844389, -0.5000000000000012}, 
               0.020399597244776385]}, 
             InsetBox["1", 
              Offset[{2, 2}, {0.8864250010292153, -0.47960040275522486}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {RGBColor[0, 1, 1], 
              DiskBox[{1.8369701987210297*^-16, 1.}, 0.020399597244776385]}, 
             InsetBox["1", 
              Offset[{2, 2}, {0.02039959724477657, 1.0203995972447764}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}}}],
         MouseAppearanceTag["NetworkGraphics"]],
        AllowKernelInitialization->False]],
      DefaultBaseStyle->{
       "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
        Hue[0.8, 1., 0.6]},
      FormatType->TraditionalForm,
      FrameTicks->None], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "3", "5"},
         {"3", "0", "2"},
         {"5", "2", "0"}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
          "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"1"},
          {"1"},
          {"1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{3.8418578693298893`*^9, 3.841858441404113*^9, 
  3.841897121488059*^9},
 CellLabel->
  "During evaluation of \
In[19]:=",ExpressionUUID->"92dd03de-b573-42aa-a01f-b2a48356eb27"],

Cell[BoxData["\<\"---------------------\"\>"], "Print",
 CellChangeTimes->{3.8418578693298893`*^9, 3.841858441404113*^9, 
  3.8418971214942102`*^9},
 CellLabel->
  "During evaluation of \
In[19]:=",ExpressionUUID->"a9bb0b7c-b76f-43e4-a7da-f79d31978518"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MagneticQuivers", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5", ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\"\<s\>\"", ",", "\"\<u\>\""}], "}"}], ",", "False"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.841857885251049*^9, 3.841857885878523*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"5ac4c7df-5b22-4be5-ab46-789b90119f10"],

Cell[CellGroupData[{

Cell[BoxData["\<\"Electric quiver :\"\>"], "Print",
 CellChangeTimes->{3.841857897697084*^9, 3.841858441514039*^9, 
  3.841897121510676*^9},
 CellLabel->
  "During evaluation of \
In[20]:=",ExpressionUUID->"5c3e516c-b71f-4cd0-8146-0726c8688423"],

Cell[BoxData[
 GraphicsBox[
  {GrayLevel[0], DiskBox[{1, 0}, 0.15], DiskBox[{2, 0}, 0.15], 
   RectangleBox[{0.85, 0.85}, {1.15, 1.15}], 
   RectangleBox[{1.85, 0.85}, {2.15, 1.15}], LineBox[{{1, 0}, {2, 0}}], 
   LineBox[{{1, 0}, {1, 1}}], LineBox[{{2, 0}, {2, 1}}], 
   InsetBox["\<\"2\"\>", {1, 1.3}], InsetBox["\<\"3\"\>", {2, 1.3}], 
   InsetBox["\<\"SU(5)\"\>", {1, -0.3}], InsetBox["\<\"U(5)\"\>", {2, -0.3}]},
  
  ImageSize->Small]], "Print",
 CellChangeTimes->{3.841857897697084*^9, 3.841858441514039*^9, 
  3.841897121511776*^9},
 CellLabel->
  "During evaluation of \
In[20]:=",ExpressionUUID->"a1cc602d-7c56-4559-a802-6d1281e6306d"],

Cell[BoxData["\<\"List of magnetic quivers :\"\>"], "Print",
 CellChangeTimes->{3.841857897697084*^9, 3.841858441514039*^9, 
  3.841897121513376*^9},
 CellLabel->
  "During evaluation of \
In[20]:=",ExpressionUUID->"1f2a5dc7-eb4b-4945-8db4-3c04cd879128"],

Cell[BoxData["\<\"---------------------\"\>"], "Print",
 CellChangeTimes->{3.841857897697084*^9, 3.841858441514039*^9, 
  3.8418971215140543`*^9},
 CellLabel->
  "During evaluation of \
In[20]:=",ExpressionUUID->"2a2c269b-5038-4161-b443-3e12e46254c6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Brane Locking : \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "1", ",", "2"}], "}"}], "}"}]}],
  SequenceForm["Brane Locking : ", {{0, 1, 2}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.841857897697084*^9, 3.841858441514039*^9, 
  3.841897121514654*^9},
 CellLabel->
  "During evaluation of \
In[20]:=",ExpressionUUID->"510fa64a-cc6f-4533-862a-e134048f67e5"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"Quiver\"\>", "\<\"Adjacency Matrix\"\>", "\<\"Ranks U(n)\"\>"},
    {
     GraphicsBox[
      NamespaceBox["NetworkGraphics",
       DynamicModuleBox[{Typeset`graph = HoldComplete[
         Graph[{1, 2, 3, 4, 5}, {
          Null, SparseArray[
           Automatic, {5, 5}, 0, {
            1, {{0, 2, 3, 4, 5, 5}, {{3}, {4}, {3}, {4}, {5}}}, {2, 1, 1, 1, 
             1}}]}, {VertexLabels -> {3 -> 2, 5 -> 1, 4 -> 2, 2 -> 1, 1 -> 1},
            VertexSize -> {
            4 -> Normal, 3 -> Normal, 2 -> Normal, 1 -> Normal, 5 -> Normal}, 
           VertexStyle -> {
            1 -> RGBColor[0, 1, 1], 2 -> GrayLevel[1], 3 -> RGBColor[0, 1, 1],
              4 -> GrayLevel[1], 5 -> GrayLevel[1]}}]]}, 
        TagBox[GraphicsGroupBox[{
           {Hue[0.6, 0.7, 0.5], Opacity[0.7], 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{1.5734342840259252`, 
              0.9638966059618368}, {1.4108804786305373`, 
              0.5338631091060834}, {1.0248076754368418`, 
              0.2842627511320338}}], 0.03130154421750313]}, 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{1.5734342840259252`, 
              0.9638966059618368}, {1.1873614808322266`, 
              0.7142962479879463}, {1.0248076754368418`, 
              0.2842627511320338}}], 0.03130154421750313]}, 
            {Arrowheads[0.], 
             ArrowBox[{{1.5734342840259252`, 0.9638966059618368}, {
              2.1247884677676954`, 0.28451552033106736`}}, 
              0.03130154421750313]}, 
            {Arrowheads[0.], 
             ArrowBox[{{0., 0.}, {1.0248076754368418`, 0.2842627511320338}}, 
              0.03130154421750313]}, 
            {Arrowheads[0.], 
             ArrowBox[{{1.0248076754368418`, 0.2842627511320338}, {
              2.1247884677676954`, 0.28451552033106736`}}, 
              0.03130154421750313]}, 
            {Arrowheads[0.], 
             ArrowBox[{{2.1247884677676954`, 0.28451552033106736`}, {
              3.149418864090374, 0.000446457422130897}}, 
              0.03130154421750313]}}, 
           {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
             {RGBColor[0, 1, 1], 
              DiskBox[{1.5734342840259252, 0.9638966059618368}, 
               0.03130154421750313]}, 
             InsetBox["1", 
              Offset[{2, 2}, {1.6047358282434283, 0.9951981501793399}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {GrayLevel[1], DiskBox[{0., 0.}, 0.03130154421750313]}, 
             InsetBox["1", 
              Offset[{2, 2}, {0.03130154421750313, 0.03130154421750313}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {RGBColor[0, 1, 1], 
              DiskBox[{1.0248076754368418, 0.2842627511320338}, 
               0.03130154421750313]}, 
             InsetBox["2", 
              Offset[{2, 2}, {1.056109219654345, 0.31556429534953695}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {GrayLevel[1], 
              DiskBox[{2.1247884677676954, 0.28451552033106736}, 
               0.03130154421750313]}, 
             InsetBox["2", 
              Offset[{2, 2}, {2.1560900119851985, 0.3158170645485705}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {GrayLevel[1], 
              DiskBox[{3.149418864090374, 0.000446457422130897}, 
               0.03130154421750313]}, 
             InsetBox["1", 
              Offset[{2, 2}, {3.1807204083078773, 0.031748001639634024}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}}}],
         MouseAppearanceTag["NetworkGraphics"]],
        AllowKernelInitialization->False]],
      DefaultBaseStyle->{
       "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
        Hue[0.8, 1., 0.6]},
      FormatType->TraditionalForm,
      FrameTicks->None], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0", "2", "1", "0"},
         {"0", "0", "1", "0", "0"},
         {"2", "1", "0", "1", "0"},
         {"1", "0", "1", "0", "1"},
         {"0", "0", "0", "1", "0"}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
          "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"1"},
          {"1"},
          {"2"},
          {"2"},
          {"1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{3.841857897697084*^9, 3.841858441514039*^9, 
  3.841897121540255*^9},
 CellLabel->
  "During evaluation of \
In[20]:=",ExpressionUUID->"d9d0fb4b-8ddf-45a4-b5fd-5fe0d46427ff"],

Cell[BoxData["\<\"---------------------\"\>"], "Print",
 CellChangeTimes->{3.841857897697084*^9, 3.841858441514039*^9, 
  3.8418971215428467`*^9},
 CellLabel->
  "During evaluation of \
In[20]:=",ExpressionUUID->"33233e4d-7255-4dde-8b92-acae02b206e7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Brane Locking : \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "0", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}]}], "}"}]}],
  SequenceForm["Brane Locking : ", {{0}, {1, 2}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.841857897697084*^9, 3.841858441514039*^9, 
  3.841897121543762*^9},
 CellLabel->
  "During evaluation of \
In[20]:=",ExpressionUUID->"94a69104-3db4-4152-8c69-28c68674a5ee"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"Quiver\"\>", "\<\"Adjacency Matrix\"\>", "\<\"Ranks U(n)\"\>"},
    {
     GraphicsBox[
      NamespaceBox["NetworkGraphics",
       DynamicModuleBox[{Typeset`graph = HoldComplete[
         Graph[{1, 2, 3}, {
          Null, SparseArray[
           Automatic, {3, 3}, 0, {1, {{0, 1, 2, 2}, {{2}, {3}}}, {8, 2}}]}, {
          VertexLabels -> {3 -> 1, 2 -> 1, 1 -> 1}, 
           VertexSize -> {3 -> Normal, 2 -> Normal, 1 -> Normal}, 
           VertexStyle -> {
            1 -> RGBColor[0, 1, 1], 2 -> RGBColor[0, 1, 1], 3 -> 
             GrayLevel[1]}}]]}, 
        TagBox[GraphicsGroupBox[{
           {Hue[0.6, 0.7, 0.5], Opacity[0.7], 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{0., 3.6739403974420594`*^-16}, {
              0.49999999999999956`, 0.16444074718311832`}, {1., 
              2.4492935982947064`*^-16}}], 0.02261146496815286]}, 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{0., 3.6739403974420594`*^-16}, {
              0.5000000000000036, 0.11765006216721607`}, {1., 
              2.4492935982947064`*^-16}}], 0.02261146496815286]}, 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{0., 3.6739403974420594`*^-16}, {0.5, 
              0.07066906309685929}, {1., 2.4492935982947064`*^-16}}], 
              0.02261146496815286]}, 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{0., 3.6739403974420594`*^-16}, {
              0.4999999999999364, 0.02356974426317302}, {1., 
              2.4492935982947064`*^-16}}], 0.02261146496815286]}, 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{0., 3.6739403974420594`*^-16}, {
              0.49999999999993616`, -0.023569744263172116`}, {1., 
              2.4492935982947064`*^-16}}], 0.02261146496815286]}, 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{0., 3.6739403974420594`*^-16}, {
              0.5, -0.07066906309685755}, {1., 2.4492935982947064`*^-16}}], 
              0.02261146496815286]}, 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{0., 3.6739403974420594`*^-16}, {
              0.5000000000000033, -0.11765006216721617`}, {1., 
              2.4492935982947064`*^-16}}], 0.02261146496815286]}, 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{0., 3.6739403974420594`*^-16}, {
              0.49999999999999983`, -0.1644407471831147}, {1., 
              2.4492935982947064`*^-16}}], 0.02261146496815286]}, 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{1., 2.4492935982947064`*^-16}, {
              1.4999999999999984`, 0.1644407471831162}, {2., 0.}}], 
              0.02261146496815286]}, 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{1., 2.4492935982947064`*^-16}, {
              1.4999999999999987`, -0.16444074718311225`}, {2., 0.}}], 
              0.02261146496815286]}}, 
           {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
             {RGBColor[0, 1, 1], 
              DiskBox[{0., 3.6739403974420594*^-16}, 0.02261146496815286]}, 
             InsetBox["1", 
              Offset[{2, 2}, {0.02261146496815286, 0.02261146496815323}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {RGBColor[0, 1, 1], 
              DiskBox[{1., 2.4492935982947064*^-16}, 0.02261146496815286]}, 
             InsetBox["1", 
              Offset[{2, 2}, {1.0226114649681528, 0.022611464968153108}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {GrayLevel[1], DiskBox[{2., 0.}, 0.02261146496815286]}, 
             InsetBox["1", 
              Offset[{2, 2}, {2.022611464968153, 0.02261146496815286}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}}}],
         MouseAppearanceTag["NetworkGraphics"]],
        AllowKernelInitialization->False]],
      DefaultBaseStyle->{
       "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
        Hue[0.8, 1., 0.6]},
      FormatType->TraditionalForm,
      FrameTicks->None], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "8", "0"},
         {"8", "0", "2"},
         {"0", "2", "0"}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
          "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"1"},
          {"1"},
          {"1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{3.841857897697084*^9, 3.841858441514039*^9, 
  3.841897121565042*^9},
 CellLabel->
  "During evaluation of \
In[20]:=",ExpressionUUID->"85f5fc70-59d9-4088-955d-7169f48cc60d"],

Cell[BoxData["\<\"---------------------\"\>"], "Print",
 CellChangeTimes->{3.841857897697084*^9, 3.841858441514039*^9, 
  3.841897121567163*^9},
 CellLabel->
  "During evaluation of \
In[20]:=",ExpressionUUID->"668e0284-5a95-4291-9fd6-8b481d70a8fd"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MagneticQuivers", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5", ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\"\<u\>\"", ",", "\"\<s\>\""}], "}"}], ",", "False"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.841857889473308*^9, 3.8418578898835163`*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"73adc36c-5782-42ed-82df-4f82e11e7df5"],

Cell[CellGroupData[{

Cell[BoxData["\<\"Electric quiver :\"\>"], "Print",
 CellChangeTimes->{3.841857900298316*^9, 3.8418584415619507`*^9, 
  3.841897121591648*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"6c47b5f1-bab3-4a7e-8170-d9b540de97fc"],

Cell[BoxData[
 GraphicsBox[
  {GrayLevel[0], DiskBox[{1, 0}, 0.15], DiskBox[{2, 0}, 0.15], 
   RectangleBox[{0.85, 0.85}, {1.15, 1.15}], 
   RectangleBox[{1.85, 0.85}, {2.15, 1.15}], LineBox[{{1, 0}, {2, 0}}], 
   LineBox[{{1, 0}, {1, 1}}], LineBox[{{2, 0}, {2, 1}}], 
   InsetBox["\<\"2\"\>", {1, 1.3}], InsetBox["\<\"3\"\>", {2, 1.3}], 
   InsetBox["\<\"U(5)\"\>", {1, -0.3}], InsetBox["\<\"SU(5)\"\>", {2, -0.3}]},
  
  ImageSize->Small]], "Print",
 CellChangeTimes->{3.841857900298316*^9, 3.8418584415619507`*^9, 
  3.841897121593101*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"70b9b48a-1cce-4c36-856a-bb479096716e"],

Cell[BoxData["\<\"List of magnetic quivers :\"\>"], "Print",
 CellChangeTimes->{3.841857900298316*^9, 3.8418584415619507`*^9, 
  3.841897121595031*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"cc263e9f-650a-488e-9440-b650da2ccf6a"],

Cell[BoxData["\<\"---------------------\"\>"], "Print",
 CellChangeTimes->{3.841857900298316*^9, 3.8418584415619507`*^9, 
  3.8418971215958643`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"d8868192-58b6-459a-9721-15af4c3c4ad9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Brane Locking : \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "1", ",", "2"}], "}"}], "}"}]}],
  SequenceForm["Brane Locking : ", {{0, 1, 2}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.841857900298316*^9, 3.8418584415619507`*^9, 
  3.841897121596632*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"f3ee6b14-6a6d-435e-81ec-f381895a444b"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"Quiver\"\>", "\<\"Adjacency Matrix\"\>", "\<\"Ranks U(n)\"\>"},
    {
     GraphicsBox[
      NamespaceBox["NetworkGraphics",
       DynamicModuleBox[{Typeset`graph = HoldComplete[
         Graph[{1, 2, 3, 4, 5}, {
          Null, SparseArray[
           Automatic, {5, 5}, 0, {
            1, {{0, 2, 3, 4, 5, 5}, {{3}, {4}, {3}, {4}, {5}}}, {2, 1, 1, 1, 
             1}}]}, {VertexLabels -> {3 -> 2, 5 -> 1, 4 -> 2, 2 -> 1, 1 -> 1},
            VertexSize -> {
            4 -> Normal, 3 -> Normal, 2 -> Normal, 1 -> Normal, 5 -> Normal}, 
           VertexStyle -> {
            1 -> RGBColor[0, 1, 1], 2 -> GrayLevel[1], 3 -> RGBColor[0, 1, 1],
              4 -> GrayLevel[1], 5 -> GrayLevel[1]}}]]}, 
        TagBox[GraphicsGroupBox[{
           {Hue[0.6, 0.7, 0.5], Opacity[0.7], 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{1.5734342840259252`, 
              0.9638966059618368}, {1.4108804786305373`, 
              0.5338631091060834}, {1.0248076754368418`, 
              0.2842627511320338}}], 0.03130154421750313]}, 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{1.5734342840259252`, 
              0.9638966059618368}, {1.1873614808322266`, 
              0.7142962479879463}, {1.0248076754368418`, 
              0.2842627511320338}}], 0.03130154421750313]}, 
            {Arrowheads[0.], 
             ArrowBox[{{1.5734342840259252`, 0.9638966059618368}, {
              2.1247884677676954`, 0.28451552033106736`}}, 
              0.03130154421750313]}, 
            {Arrowheads[0.], 
             ArrowBox[{{0., 0.}, {1.0248076754368418`, 0.2842627511320338}}, 
              0.03130154421750313]}, 
            {Arrowheads[0.], 
             ArrowBox[{{1.0248076754368418`, 0.2842627511320338}, {
              2.1247884677676954`, 0.28451552033106736`}}, 
              0.03130154421750313]}, 
            {Arrowheads[0.], 
             ArrowBox[{{2.1247884677676954`, 0.28451552033106736`}, {
              3.149418864090374, 0.000446457422130897}}, 
              0.03130154421750313]}}, 
           {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
             {RGBColor[0, 1, 1], 
              DiskBox[{1.5734342840259252, 0.9638966059618368}, 
               0.03130154421750313]}, 
             InsetBox["1", 
              Offset[{2, 2}, {1.6047358282434283, 0.9951981501793399}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {GrayLevel[1], DiskBox[{0., 0.}, 0.03130154421750313]}, 
             InsetBox["1", 
              Offset[{2, 2}, {0.03130154421750313, 0.03130154421750313}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {RGBColor[0, 1, 1], 
              DiskBox[{1.0248076754368418, 0.2842627511320338}, 
               0.03130154421750313]}, 
             InsetBox["2", 
              Offset[{2, 2}, {1.056109219654345, 0.31556429534953695}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {GrayLevel[1], 
              DiskBox[{2.1247884677676954, 0.28451552033106736}, 
               0.03130154421750313]}, 
             InsetBox["2", 
              Offset[{2, 2}, {2.1560900119851985, 0.3158170645485705}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {GrayLevel[1], 
              DiskBox[{3.149418864090374, 0.000446457422130897}, 
               0.03130154421750313]}, 
             InsetBox["1", 
              Offset[{2, 2}, {3.1807204083078773, 0.031748001639634024}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}}}],
         MouseAppearanceTag["NetworkGraphics"]],
        AllowKernelInitialization->False]],
      DefaultBaseStyle->{
       "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
        Hue[0.8, 1., 0.6]},
      FormatType->TraditionalForm,
      FrameTicks->None], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0", "2", "1", "0"},
         {"0", "0", "1", "0", "0"},
         {"2", "1", "0", "1", "0"},
         {"1", "0", "1", "0", "1"},
         {"0", "0", "0", "1", "0"}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
          "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"1"},
          {"1"},
          {"2"},
          {"2"},
          {"1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{3.841857900298316*^9, 3.8418584415619507`*^9, 
  3.841897121633071*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"12b3fa57-750f-498b-bb81-e118344b5701"],

Cell[BoxData["\<\"---------------------\"\>"], "Print",
 CellChangeTimes->{3.841857900298316*^9, 3.8418584415619507`*^9, 
  3.8418971216352673`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"327040db-c0fa-486b-84a7-feaf02bf5dce"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Brane Locking : \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", "2", "}"}]}], "}"}]}],
  SequenceForm["Brane Locking : ", {{0, 1}, {2}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.841857900298316*^9, 3.8418584415619507`*^9, 
  3.84189712163618*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"f524f990-1d24-48b9-9446-233fbc64a36b"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"Quiver\"\>", "\<\"Adjacency Matrix\"\>", "\<\"Ranks U(n)\"\>"},
    {
     GraphicsBox[
      NamespaceBox["NetworkGraphics",
       DynamicModuleBox[{Typeset`graph = HoldComplete[
         Graph[{1, 2, 3, 4}, {
          Null, SparseArray[
           Automatic, {4, 4}, 0, {
            1, {{0, 3, 3, 4, 4}, {{2}, {3}, {4}, {4}}}, {7, 1, 1, 1}}]}, {
          VertexLabels -> {3 -> 1, 4 -> 1, 2 -> 1, 1 -> 1}, 
           VertexSize -> {4 -> Normal, 3 -> Normal, 2 -> Normal, 1 -> Normal},
            VertexStyle -> {
            1 -> RGBColor[0, 1, 1], 2 -> RGBColor[0, 1, 1], 3 -> GrayLevel[1],
              4 -> GrayLevel[1]}}]]}, 
        TagBox[GraphicsGroupBox[{
           {Hue[0.6, 0.7, 0.5], Opacity[0.7], 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{1.1142268386913339`, 
              0.4236052501613839}, {0.5571306476553958, 
              0.24032857172359126`}, {0., 0.4235004810574838}}], 
              0.022866030704227575`]}, 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{1.1142268386913339`, 
              0.4236052501613839}, {0.557124926269128, 
              0.30117591970168345`}, {0., 0.4235004810574838}}], 
              0.022866030704227575`]}, 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{1.1142268386913339`, 
              0.4236052501613839}, {0.5571191794115979, 
              0.36229415633282996`}, {0., 0.4235004810574838}}], 
              0.022866030704227575`]}, 
            {Arrowheads[0.], 
             ArrowBox[{{1.1142268386913339`, 0.4236052501613839}, {0., 
              0.4235004810574838}}, 0.022866030704227575`]}, 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{1.1142268386913339`, 
              0.4236052501613839}, {0.5571076592797043, 
              0.48481157488588755`}, {0., 0.4235004810574838}}], 
              0.022866030704227575`]}, 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{1.1142268386913339`, 
              0.4236052501613839}, {0.5571019124221894, 0.5459298115172}, {0.,
               0.4235004810574838}}], 0.022866030704227575`]}, 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{1.1142268386913339`, 
              0.4236052501613839}, {0.5570961910359397, 0.6067771594954496}, {
              0., 0.4235004810574838}}], 0.022866030704227575`]}, 
            {Arrowheads[0.], 
             ArrowBox[{{1.1142268386913339`, 0.4236052501613839}, {
              2.031436775540887, 0.8469863348158488}}, 
              0.022866030704227575`]}, 
            {Arrowheads[0.], 
             ArrowBox[{{1.1142268386913339`, 0.4236052501613839}, {
              2.0313667765610512`, 0.}}, 0.022866030704227575`]}, 
            {Arrowheads[0.], 
             ArrowBox[{{2.031436775540887, 0.8469863348158488}, {
              2.0313667765610512`, 0.}}, 0.022866030704227575`]}}, 
           {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
             {RGBColor[0, 1, 1], 
              DiskBox[{1.1142268386913339, 0.4236052501613839}, 
               0.022866030704227575]}, 
             InsetBox["1", 
              Offset[{2, 2}, {1.1370928693955615, 0.4464712808656115}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {RGBColor[0, 1, 1], 
              DiskBox[{0., 0.4235004810574838}, 0.022866030704227575]}, 
             InsetBox["1", 
              Offset[{2, 2}, {0.022866030704227575, 0.4463665117617114}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {GrayLevel[1], 
              DiskBox[{2.031436775540887, 0.8469863348158488}, 
               0.022866030704227575]}, 
             InsetBox["1", 
              Offset[{2, 2}, {2.0543028062451145, 0.8698523655200764}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {GrayLevel[1], 
              DiskBox[{2.0313667765610512, 0.}, 0.022866030704227575]}, 
             InsetBox["1", 
              Offset[{2, 2}, {2.054232807265279, 0.022866030704227575}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}}}],
         MouseAppearanceTag["NetworkGraphics"]],
        AllowKernelInitialization->False]],
      DefaultBaseStyle->{
       "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
        Hue[0.8, 1., 0.6]},
      FormatType->TraditionalForm,
      FrameTicks->None], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "7", "1", "1"},
         {"7", "0", "0", "0"},
         {"1", "0", "0", "1"},
         {"1", "0", "1", "0"}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
          "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"1"},
          {"1"},
          {"1"},
          {"1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{3.841857900298316*^9, 3.8418584415619507`*^9, 
  3.841897121673287*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"85c31669-eb49-442b-9183-18da456071fd"],

Cell[BoxData["\<\"---------------------\"\>"], "Print",
 CellChangeTimes->{3.841857900298316*^9, 3.8418584415619507`*^9, 
  3.841897121675955*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"faf22ed9-cb26-4b83-87a0-396d38dcc520"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MagneticQuivers", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5", ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\"\<u\>\"", ",", "\"\<u\>\""}], "}"}], ",", "False"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.841857892915098*^9, 3.841857894851892*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"442cceac-b75d-45f2-8eca-7a6442917ad7"],

Cell[CellGroupData[{

Cell[BoxData["\<\"Electric quiver :\"\>"], "Print",
 CellChangeTimes->{3.841857902860362*^9, 3.8418584416098843`*^9, 
  3.841897121692938*^9},
 CellLabel->
  "During evaluation of \
In[22]:=",ExpressionUUID->"c51cc82a-4c9d-423e-a4ae-9bc11963dbdb"],

Cell[BoxData[
 GraphicsBox[
  {GrayLevel[0], DiskBox[{1, 0}, 0.15], DiskBox[{2, 0}, 0.15], 
   RectangleBox[{0.85, 0.85}, {1.15, 1.15}], 
   RectangleBox[{1.85, 0.85}, {2.15, 1.15}], LineBox[{{1, 0}, {2, 0}}], 
   LineBox[{{1, 0}, {1, 1}}], LineBox[{{2, 0}, {2, 1}}], 
   InsetBox["\<\"2\"\>", {1, 1.3}], InsetBox["\<\"3\"\>", {2, 1.3}], 
   InsetBox["\<\"U(5)\"\>", {1, -0.3}], InsetBox["\<\"U(5)\"\>", {2, -0.3}]},
  ImageSize->Small]], "Print",
 CellChangeTimes->{3.841857902860362*^9, 3.8418584416098843`*^9, 
  3.84189712169409*^9},
 CellLabel->
  "During evaluation of \
In[22]:=",ExpressionUUID->"4c2f9fc8-7a2f-4863-886c-7e00349c71c5"],

Cell[BoxData["\<\"List of magnetic quivers :\"\>"], "Print",
 CellChangeTimes->{3.841857902860362*^9, 3.8418584416098843`*^9, 
  3.84189712169596*^9},
 CellLabel->
  "During evaluation of \
In[22]:=",ExpressionUUID->"a89599a7-01ba-46e8-8abd-aa0f01a25715"],

Cell[BoxData["\<\"---------------------\"\>"], "Print",
 CellChangeTimes->{3.841857902860362*^9, 3.8418584416098843`*^9, 
  3.841897121696583*^9},
 CellLabel->
  "During evaluation of \
In[22]:=",ExpressionUUID->"0ffe05de-372c-4d1d-934f-535ebbd683f5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Brane Locking : \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "1", ",", "2"}], "}"}], "}"}]}],
  SequenceForm["Brane Locking : ", {{0, 1, 2}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.841857902860362*^9, 3.8418584416098843`*^9, 
  3.841897121697246*^9},
 CellLabel->
  "During evaluation of \
In[22]:=",ExpressionUUID->"56b20dcd-f5f8-48b9-b118-c3d2149d6b9a"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"Quiver\"\>", "\<\"Adjacency Matrix\"\>", "\<\"Ranks U(n)\"\>"},
    {
     GraphicsBox[
      NamespaceBox["NetworkGraphics",
       DynamicModuleBox[{Typeset`graph = HoldComplete[
         Graph[{1, 2, 3, 4, 5}, {
          Null, SparseArray[
           Automatic, {5, 5}, 0, {
            1, {{0, 2, 3, 4, 5, 5}, {{3}, {4}, {3}, {4}, {5}}}, {2, 1, 1, 1, 
             1}}]}, {VertexLabels -> {3 -> 2, 5 -> 1, 4 -> 2, 2 -> 1, 1 -> 1},
            VertexSize -> {
            4 -> Normal, 3 -> Normal, 2 -> Normal, 1 -> Normal, 5 -> Normal}, 
           VertexStyle -> {
            1 -> RGBColor[0, 1, 1], 2 -> GrayLevel[1], 3 -> RGBColor[0, 1, 1],
              4 -> GrayLevel[1], 5 -> GrayLevel[1]}}]]}, 
        TagBox[GraphicsGroupBox[{
           {Hue[0.6, 0.7, 0.5], Opacity[0.7], 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{1.5734342840259252`, 
              0.9638966059618368}, {1.4108804786305373`, 
              0.5338631091060834}, {1.0248076754368418`, 
              0.2842627511320338}}], 0.03130154421750313]}, 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{1.5734342840259252`, 
              0.9638966059618368}, {1.1873614808322266`, 
              0.7142962479879463}, {1.0248076754368418`, 
              0.2842627511320338}}], 0.03130154421750313]}, 
            {Arrowheads[0.], 
             ArrowBox[{{1.5734342840259252`, 0.9638966059618368}, {
              2.1247884677676954`, 0.28451552033106736`}}, 
              0.03130154421750313]}, 
            {Arrowheads[0.], 
             ArrowBox[{{0., 0.}, {1.0248076754368418`, 0.2842627511320338}}, 
              0.03130154421750313]}, 
            {Arrowheads[0.], 
             ArrowBox[{{1.0248076754368418`, 0.2842627511320338}, {
              2.1247884677676954`, 0.28451552033106736`}}, 
              0.03130154421750313]}, 
            {Arrowheads[0.], 
             ArrowBox[{{2.1247884677676954`, 0.28451552033106736`}, {
              3.149418864090374, 0.000446457422130897}}, 
              0.03130154421750313]}}, 
           {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
             {RGBColor[0, 1, 1], 
              DiskBox[{1.5734342840259252, 0.9638966059618368}, 
               0.03130154421750313]}, 
             InsetBox["1", 
              Offset[{2, 2}, {1.6047358282434283, 0.9951981501793399}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {GrayLevel[1], DiskBox[{0., 0.}, 0.03130154421750313]}, 
             InsetBox["1", 
              Offset[{2, 2}, {0.03130154421750313, 0.03130154421750313}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {RGBColor[0, 1, 1], 
              DiskBox[{1.0248076754368418, 0.2842627511320338}, 
               0.03130154421750313]}, 
             InsetBox["2", 
              Offset[{2, 2}, {1.056109219654345, 0.31556429534953695}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {GrayLevel[1], 
              DiskBox[{2.1247884677676954, 0.28451552033106736}, 
               0.03130154421750313]}, 
             InsetBox["2", 
              Offset[{2, 2}, {2.1560900119851985, 0.3158170645485705}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {GrayLevel[1], 
              DiskBox[{3.149418864090374, 0.000446457422130897}, 
               0.03130154421750313]}, 
             InsetBox["1", 
              Offset[{2, 2}, {3.1807204083078773, 0.031748001639634024}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}}}],
         MouseAppearanceTag["NetworkGraphics"]],
        AllowKernelInitialization->False]],
      DefaultBaseStyle->{
       "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
        Hue[0.8, 1., 0.6]},
      FormatType->TraditionalForm,
      FrameTicks->None], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0", "2", "1", "0"},
         {"0", "0", "1", "0", "0"},
         {"2", "1", "0", "1", "0"},
         {"1", "0", "1", "0", "1"},
         {"0", "0", "0", "1", "0"}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
          "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"1"},
          {"1"},
          {"2"},
          {"2"},
          {"1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{3.841857902860362*^9, 3.8418584416098843`*^9, 
  3.8418971217297*^9},
 CellLabel->
  "During evaluation of \
In[22]:=",ExpressionUUID->"9c6b5058-f613-497f-83da-2d7762efddfa"],

Cell[BoxData["\<\"---------------------\"\>"], "Print",
 CellChangeTimes->{3.841857902860362*^9, 3.8418584416098843`*^9, 
  3.841897121731489*^9},
 CellLabel->
  "During evaluation of \
In[22]:=",ExpressionUUID->"604d4dab-31be-4cdc-950f-a2e2b3590573"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Examples from Section 4.3", "Subsubsection",
 CellChangeTimes->{{3.8418578194072227`*^9, 3.841857837089808*^9}, {
  3.845377613280877*^9, 
  3.8453776191578712`*^9}},ExpressionUUID->"04acbbba-7ee5-4c57-b9da-\
809d0cbf1a2d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MagneticQuivers", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\"\<s\>\"", ",", "\"\<u\>\"", ",", "\"\<s\>\""}], "}"}], ",", 
   "False"}], "]"}]], "Input",
 CellChangeTimes->{{3.841857847856759*^9, 3.8418578677743063`*^9}, {
  3.8453776265072947`*^9, 3.845377643616241*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"38d6fe45-8c51-406a-903b-1402e51758ea"],

Cell[CellGroupData[{

Cell[BoxData["\<\"Electric quiver :\"\>"], "Print",
 CellChangeTimes->{3.8418578693298893`*^9, 3.841858441404113*^9, 
  3.8418971213703527`*^9, 3.845377643713249*^9},
 CellLabel->
  "During evaluation of \
In[12]:=",ExpressionUUID->"5eb069ab-42dd-4ea4-bf93-bf97dc4238b9"],

Cell[BoxData[
 GraphicsBox[
  {GrayLevel[0], DiskBox[{1, 0}, 0.15], DiskBox[{2, 0}, 0.15], 
   DiskBox[{3, 0}, 0.15], RectangleBox[{0.85, 0.85}, {1.15, 1.15}], 
   RectangleBox[{1.85, 0.85}, {2.15, 1.15}], 
   RectangleBox[{2.85, 0.85}, {3.15, 1.15}], LineBox[{{1, 0}, {2, 0}}], 
   LineBox[{{2, 0}, {3, 0}}], LineBox[{{1, 0}, {1, 1}}], 
   LineBox[{{2, 0}, {2, 1}}], LineBox[{{3, 0}, {3, 1}}], 
   InsetBox["\<\"1\"\>", {1, 1.3}], InsetBox["\<\"2\"\>", {2, 1.3}], 
   InsetBox["\<\"2\"\>", {3, 1.3}], InsetBox["\<\"SU(2)\"\>", {1, -0.3}], 
   InsetBox["\<\"U(2)\"\>", {2, -0.3}], InsetBox["\<\"SU(2)\"\>", {3, -0.3}]},
  
  ImageSize->Small]], "Print",
 CellChangeTimes->{3.8418578693298893`*^9, 3.841858441404113*^9, 
  3.8418971213703527`*^9, 3.845377643734626*^9},
 CellLabel->
  "During evaluation of \
In[12]:=",ExpressionUUID->"02e32dfc-9652-4b19-abc8-2824f80bde6d"],

Cell[BoxData["\<\"List of magnetic quivers :\"\>"], "Print",
 CellChangeTimes->{3.8418578693298893`*^9, 3.841858441404113*^9, 
  3.8418971213703527`*^9, 3.845377643737628*^9},
 CellLabel->
  "During evaluation of \
In[12]:=",ExpressionUUID->"2aa9d42f-7ef7-48e9-a5ed-568cae695a06"],

Cell[BoxData["\<\"---------------------\"\>"], "Print",
 CellChangeTimes->{3.8418578693298893`*^9, 3.841858441404113*^9, 
  3.8418971213703527`*^9, 3.845377643738819*^9},
 CellLabel->
  "During evaluation of \
In[12]:=",ExpressionUUID->"f185c8ee-928c-4a8d-9c3f-8f24cfa5d58e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Brane Locking : \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "0", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", "3", "}"}]}], "}"}]}],
  SequenceForm["Brane Locking : ", {{0}, {1, 2}, {3}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.8418578693298893`*^9, 3.841858441404113*^9, 
  3.8418971213703527`*^9, 3.845377643740118*^9},
 CellLabel->
  "During evaluation of \
In[12]:=",ExpressionUUID->"b72f34de-6889-44f0-b779-f842e74f9a7a"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"Quiver\"\>", "\<\"Adjacency Matrix\"\>", "\<\"Ranks U(n)\"\>"},
    {
     GraphicsBox[
      NamespaceBox["NetworkGraphics",
       DynamicModuleBox[{Typeset`graph = HoldComplete[
         Graph[{1, 2, 3, 4, 5, 6, 7}, {Null, 
           SparseArray[
           Automatic, {7, 7}, 0, {
            1, {{0, 2, 5, 6, 8, 11, 15, 16}, {{2}, {5}, {1}, {4}, {6}, {6}, {
              2}, {5}, {1}, {4}, {6}, {2}, {3}, {5}, {7}, {6}}}, Pattern}]}, {
          VertexLabels -> {
            6 -> 2, 3 -> 1, 5 -> 2, 7 -> 1, 4 -> 1, 2 -> 1, 1 -> 1}, 
           VertexSize -> {
            7 -> Normal, 6 -> Normal, 4 -> Normal, 3 -> Normal, 2 -> Normal, 
             1 -> Normal, 5 -> Normal}, 
           VertexStyle -> {
            6 -> RGBColor[0, 1, 1], 1 -> RGBColor[0, 1, 1], 2 -> 
             RGBColor[0, 1, 1], 3 -> GrayLevel[1], 4 -> RGBColor[0, 1, 1], 7 -> 
             GrayLevel[1], 5 -> GrayLevel[1]}}]]}, 
        TagBox[GraphicsGroupBox[{
           {Hue[0.6, 0.7, 0.5], Opacity[0.7], 
            LineBox[{{{2.635119131612416, 0.1743298919562299}, {
             1.9289535523706052`, 0.9346691281145767}}, {{2.635119131612416, 
             0.1743298919562299}, {1.9289914563055284`, 
             0.36734540282049716`}}, {{1.9289535523706052`, 
             0.9346691281145767}, {2.6374981893245373`, 
             1.1260555522844076`}}, {{1.9289535523706052`, 
             0.9346691281145767}, {0.8599767859543834, 
             0.6510057456913039}}, {{0., 0.}, {0.8599767859543834, 
             0.6510057456913039}}, {{2.6374981893245373`, 
             1.1260555522844076`}, {1.9289914563055284`, 
             0.36734540282049716`}}, {{1.9289914563055284`, 
             0.36734540282049716`}, {0.8599767859543834, 
             0.6510057456913039}}, {{0.8599767859543834, 
             0.6510057456913039}, {0.0011947533578327008`, 
             1.3019658533899046`}}}]}, 
           {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
             {RGBColor[0, 1, 1], 
              DiskBox[{2.635119131612416, 0.1743298919562299}, 
               0.027582235858678375]}, 
             InsetBox["1", 
              Offset[{2, 2}, {2.6627013674710946, 0.20191212781490825}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {RGBColor[0, 1, 1], 
              DiskBox[{1.9289535523706052, 0.9346691281145767}, 
               0.027582235858678375]}, 
             InsetBox["1", 
              Offset[{2, 2}, {1.9565357882292835, 0.9622513639732551}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {GrayLevel[1], DiskBox[{0., 0.}, 0.027582235858678375]}, 
             InsetBox["1", 
              Offset[{2, 2}, {0.027582235858678375, 0.027582235858678375}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {RGBColor[0, 1, 1], 
              DiskBox[{2.6374981893245373, 1.1260555522844076}, 
               0.027582235858678375]}, 
             InsetBox["1", 
              Offset[{2, 2}, {2.665080425183216, 1.153637788143086}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {GrayLevel[1], 
              DiskBox[{1.9289914563055284, 0.36734540282049716}, 
               0.027582235858678375]}, 
             InsetBox["2", 
              Offset[{2, 2}, {1.9565736921642067, 0.3949276386791755}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {RGBColor[0, 1, 1], 
              DiskBox[{0.8599767859543834, 0.6510057456913039}, 
               0.027582235858678375]}, 
             InsetBox["2", 
              Offset[{2, 2}, {0.8875590218130618, 0.6785879815499822}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {GrayLevel[1], 
              DiskBox[{0.0011947533578327008, 1.3019658533899046}, 
               0.027582235858678375]}, 
             InsetBox["1", 
              Offset[{2, 2}, {0.028776989216511076, 1.329548089248583}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}}}],
         MouseAppearanceTag["NetworkGraphics"]],
        AllowKernelInitialization->False]],
      DefaultBaseStyle->{
       "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
        Hue[0.8, 1., 0.6]},
      FormatType->TraditionalForm,
      FrameTicks->None], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "1", "0", "0", "1", "0", "0"},
         {"1", "0", "0", "1", "0", "1", "0"},
         {"0", "0", "0", "0", "0", "1", "0"},
         {"0", "1", "0", "0", "1", "0", "0"},
         {"1", "0", "0", "1", "0", "1", "0"},
         {"0", "1", "1", "0", "1", "0", "1"},
         {"0", "0", "0", "0", "0", "1", "0"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"1"},
          {"1"},
          {"1"},
          {"1"},
          {"2"},
          {"2"},
          {"1"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{3.8418578693298893`*^9, 3.841858441404113*^9, 
  3.8418971213703527`*^9, 3.84537764377112*^9},
 CellLabel->
  "During evaluation of \
In[12]:=",ExpressionUUID->"1d37b670-0704-4d60-87f3-ad019f2e3aa6"],

Cell[BoxData["\<\"---------------------\"\>"], "Print",
 CellChangeTimes->{3.8418578693298893`*^9, 3.841858441404113*^9, 
  3.8418971213703527`*^9, 3.845377643772955*^9},
 CellLabel->
  "During evaluation of \
In[12]:=",ExpressionUUID->"abc87e1b-3736-4535-a995-ea38a45b360c"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MagneticQuivers", "[", 
  RowBox[{
   RowBox[{"{", "4", "}"}], ",", 
   RowBox[{"{", "3", "}"}], ",", 
   RowBox[{"{", "\"\<u\>\"", "}"}], ",", "False"}], "]"}]], "Input",
 CellChangeTimes->{{3.841857847856759*^9, 3.8418578677743063`*^9}, {
  3.8453776265072947`*^9, 3.845377670934054*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"947fad75-e12f-47d9-b9b3-66181db7ffbd"],

Cell[CellGroupData[{

Cell[BoxData["\<\"Electric quiver :\"\>"], "Print",
 CellChangeTimes->{
  3.8418578693298893`*^9, 3.841858441404113*^9, 3.8418971213703527`*^9, {
   3.845377643713249*^9, 3.845377671338767*^9}},
 CellLabel->
  "During evaluation of \
In[13]:=",ExpressionUUID->"6a09ba20-40ff-4934-b39a-d0cb367913ea"],

Cell[BoxData[
 GraphicsBox[
  {GrayLevel[0], DiskBox[{1, 0}, 0.15], 
   RectangleBox[{0.85, 0.85}, {1.15, 1.15}], LineBox[{{1, 0}, {1, 1}}], 
   InsetBox["\<\"4\"\>", {1, 1.3}], InsetBox["\<\"U(3)\"\>", {1, -0.3}]},
  ImageSize->Small]], "Print",
 CellChangeTimes->{
  3.8418578693298893`*^9, 3.841858441404113*^9, 3.8418971213703527`*^9, {
   3.845377643713249*^9, 3.8453776713397837`*^9}},
 CellLabel->
  "During evaluation of \
In[13]:=",ExpressionUUID->"05181f67-38fb-403d-8dfd-7eca08cddef0"],

Cell[BoxData["\<\"List of magnetic quivers :\"\>"], "Print",
 CellChangeTimes->{
  3.8418578693298893`*^9, 3.841858441404113*^9, 3.8418971213703527`*^9, {
   3.845377643713249*^9, 3.845377671341317*^9}},
 CellLabel->
  "During evaluation of \
In[13]:=",ExpressionUUID->"66a665ec-fbd6-4f70-afea-2093fb98468d"],

Cell[BoxData["\<\"---------------------\"\>"], "Print",
 CellChangeTimes->{
  3.8418578693298893`*^9, 3.841858441404113*^9, 3.8418971213703527`*^9, {
   3.845377643713249*^9, 3.845377671341901*^9}},
 CellLabel->
  "During evaluation of \
In[13]:=",ExpressionUUID->"eed19554-a74a-4d42-bdf7-8d8f90fc7a2d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Brane Locking : \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "1"}], "}"}], "}"}]}],
  SequenceForm["Brane Locking : ", {{0, 1}}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.8418578693298893`*^9, 3.841858441404113*^9, 3.8418971213703527`*^9, {
   3.845377643713249*^9, 3.845377671342526*^9}},
 CellLabel->
  "During evaluation of \
In[13]:=",ExpressionUUID->"57fdbe72-3d90-484d-bf24-d6898493052f"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"Quiver\"\>", "\<\"Adjacency Matrix\"\>", "\<\"Ranks U(n)\"\>"},
    {
     GraphicsBox[
      NamespaceBox["NetworkGraphics",
       DynamicModuleBox[{Typeset`graph = HoldComplete[
         Graph[{1, 2, 3, 4}, {
          Null, SparseArray[
           Automatic, {4, 4}, 0, {
            1, {{0, 1, 2, 3, 3}, {{3}, {3}, {4}}}, {2, 1, 1}}]}, {
          VertexLabels -> {3 -> 2, 4 -> 1, 2 -> 1, 1 -> 1}, 
           VertexSize -> {4 -> Normal, 3 -> Normal, 2 -> Normal, 1 -> Normal},
            VertexStyle -> {
            1 -> RGBColor[0, 1, 1], 2 -> GrayLevel[1], 3 -> GrayLevel[1], 4 -> 
             GrayLevel[1]}}]]}, 
        TagBox[GraphicsGroupBox[{
           {Hue[0.6, 0.7, 0.5], Opacity[0.7], 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{0.8794651214050448, 
              1.5076886192331205`}, {1.038781928739308, 
              1.0056930307615772`}, {0.8690329886361998, 
              0.5071283777044963}}], 0.02039069318807543]}, 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{0.8794651214050448, 
              1.5076886192331205`}, {0.7097161813019339, 
              1.0091239661760276`}, {0.8690329886361998, 
              0.5071283777044963}}], 0.02039069318807543]}, 
            {Arrowheads[0.], 
             ArrowBox[{{0., 0.013770639611630608`}, {0.8690329886361998, 
              0.5071283777044963}}, 0.02039069318807543]}, 
            {Arrowheads[0.], 
             ArrowBox[{{0.8690329886361998, 0.5071283777044963}, {
              1.7309906379037294`, 0.}}, 0.02039069318807543]}}, 
           {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
             {RGBColor[0, 1, 1], 
              DiskBox[{0.8794651214050448, 1.5076886192331205}, 
               0.02039069318807543]}, 
             InsetBox["1", 
              Offset[{2, 2}, {0.8998558145931203, 1.528079312421196}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {GrayLevel[1], 
              DiskBox[{0., 0.013770639611630608}, 0.02039069318807543]}, 
             InsetBox["1", 
              Offset[{2, 2}, {0.02039069318807543, 0.03416133279970604}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {GrayLevel[1], 
              DiskBox[{0.8690329886361998, 0.5071283777044963}, 
               0.02039069318807543]}, 
             InsetBox["2", 
              Offset[{2, 2}, {0.8894236818242752, 0.5275190708925717}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {GrayLevel[1], 
              DiskBox[{1.7309906379037294, 0.}, 0.02039069318807543]}, 
             InsetBox["1", 
              Offset[{2, 2}, {1.751381331091805, 0.02039069318807543}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}}}],
         MouseAppearanceTag["NetworkGraphics"]],
        AllowKernelInitialization->False]],
      DefaultBaseStyle->{
       "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
        Hue[0.8, 1., 0.6]},
      FormatType->TraditionalForm,
      FrameTicks->None], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0", "2", "0"},
         {"0", "0", "1", "0"},
         {"2", "1", "0", "1"},
         {"0", "0", "1", "0"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"1"},
          {"1"},
          {"2"},
          {"1"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{
  3.8418578693298893`*^9, 3.841858441404113*^9, 3.8418971213703527`*^9, {
   3.845377643713249*^9, 3.8453776713642893`*^9}},
 CellLabel->
  "During evaluation of \
In[13]:=",ExpressionUUID->"38d20202-acc2-4c82-bbe0-aecd059038d6"],

Cell[BoxData["\<\"---------------------\"\>"], "Print",
 CellChangeTimes->{
  3.8418578693298893`*^9, 3.841858441404113*^9, 3.8418971213703527`*^9, {
   3.845377643713249*^9, 3.845377671366723*^9}},
 CellLabel->
  "During evaluation of \
In[13]:=",ExpressionUUID->"ce060769-9b29-47dd-a2ae-079b2be9420f"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Example from Section 4.4", "Subsubsection",
 CellChangeTimes->{{3.8418578194072227`*^9, 3.841857837089808*^9}, {
   3.845377613280877*^9, 3.8453776191578712`*^9}, 3.8453776817997837`*^9, 
   3.84537775760213*^9},ExpressionUUID->"df08bdf3-ea8d-42f5-9f73-\
5223e8935d17"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MagneticQuivers", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "8", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "7", ",", "6", ",", "6", ",", "5", ",", "5", ",", "4", ",", "4", ",", "3",
      ",", "2", ",", "2", ",", "1", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "\"\<u\>\"", ",", "\"\<u\>\"", ",", "\"\<u\>\"", ",", "\"\<u\>\"", ",", 
     "\"\<u\>\"", ",", "\"\<u\>\"", ",", "\"\<s\>\"", ",", "\"\<u\>\"", ",", 
     "\"\<u\>\"", ",", "\"\<u\>\"", ",", "\"\<u\>\"", ",", "\"\<u\>\""}], 
    "}"}], ",", "False"}], "]"}]], "Input",
 CellChangeTimes->{{3.841857847856759*^9, 3.8418578677743063`*^9}, {
  3.8453776265072947`*^9, 3.845377643616241*^9}, {3.8453776901986723`*^9, 
  3.8453777324031477`*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"9541b534-8aaa-4eb7-bbe8-c5b1a419ac7f"],

Cell[CellGroupData[{

Cell[BoxData["\<\"Electric quiver :\"\>"], "Print",
 CellChangeTimes->{
  3.8418578693298893`*^9, 3.841858441404113*^9, 3.8418971213703527`*^9, 
   3.845377643713249*^9, {3.845377720764995*^9, 3.8453777336404333`*^9}},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"70d0d7f4-3526-473b-88c2-6301882f49eb"],

Cell[BoxData[
 GraphicsBox[
  {GrayLevel[0], DiskBox[{1, 0}, 0.15], DiskBox[{2, 0}, 0.15], 
   DiskBox[{3, 0}, 0.15], DiskBox[{4, 0}, 0.15], DiskBox[{5, 0}, 0.15], 
   DiskBox[{6, 0}, 0.15], DiskBox[{7, 0}, 0.15], DiskBox[{8, 0}, 0.15], 
   DiskBox[{9, 0}, 0.15], DiskBox[{10, 0}, 0.15], DiskBox[{11, 0}, 0.15], 
   DiskBox[{12, 0}, 0.15], RectangleBox[{0.85, 0.85}, {1.15, 1.15}], 
   LineBox[{{1, 0}, {2, 0}}], LineBox[{{2, 0}, {3, 0}}], 
   LineBox[{{3, 0}, {4, 0}}], LineBox[{{4, 0}, {5, 0}}], 
   LineBox[{{5, 0}, {6, 0}}], LineBox[{{6, 0}, {7, 0}}], 
   LineBox[{{7, 0}, {8, 0}}], LineBox[{{8, 0}, {9, 0}}], 
   LineBox[{{9, 0}, {10, 0}}], LineBox[{{10, 0}, {11, 0}}], 
   LineBox[{{11, 0}, {12, 0}}], LineBox[{{1, 0}, {1, 1}}], 
   InsetBox["\<\"8\"\>", {1, 1.3}], InsetBox["\<\"U(7)\"\>", {1, -0.3}], 
   InsetBox["\<\"U(6)\"\>", {2, -0.3}], InsetBox["\<\"U(6)\"\>", {3, -0.3}], 
   InsetBox["\<\"U(5)\"\>", {4, -0.3}], InsetBox["\<\"U(5)\"\>", {5, -0.3}], 
   InsetBox["\<\"U(4)\"\>", {6, -0.3}], InsetBox["\<\"SU(4)\"\>", {7, -0.3}], 
   InsetBox["\<\"U(3)\"\>", {8, -0.3}], InsetBox["\<\"U(2)\"\>", {9, -0.3}], 
   InsetBox["\<\"U(2)\"\>", {10, -0.3}], InsetBox["\<\"U(1)\"\>", {11, -0.3}],
    InsetBox["\<\"U(1)\"\>", {12, -0.3}]},
  ImageSize->{457.5, Automatic}]], "Print",
 CellChangeTimes->{
  3.8418578693298893`*^9, 3.841858441404113*^9, 3.8418971213703527`*^9, 
   3.845377643713249*^9, {3.845377720764995*^9, 3.845377733650947*^9}},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"a248d321-3433-4a1b-8104-9b98e0d1ed3f"],

Cell[BoxData["\<\"List of magnetic quivers :\"\>"], "Print",
 CellChangeTimes->{
  3.8418578693298893`*^9, 3.841858441404113*^9, 3.8418971213703527`*^9, 
   3.845377643713249*^9, {3.845377720764995*^9, 3.8453777336526127`*^9}},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"37479dfa-a9f0-4a1d-b5db-4d18bf89648f"],

Cell[BoxData["\<\"---------------------\"\>"], "Print",
 CellChangeTimes->{
  3.8418578693298893`*^9, 3.841858441404113*^9, 3.8418971213703527`*^9, 
   3.845377643713249*^9, {3.845377720764995*^9, 3.845377733653932*^9}},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"4aebf476-1e10-4886-8dbe-f19ec1488224"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Brane Locking : \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "0", ",", "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7", ",", "8", ",", "9", ",", "10", ",", "11", ",", "12"}], 
      "}"}]}], "}"}]}],
  SequenceForm[
  "Brane Locking : ", {{0, 1, 2, 3, 4, 5, 6}, {7, 8, 9, 10, 11, 12}}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.8418578693298893`*^9, 3.841858441404113*^9, 3.8418971213703527`*^9, 
   3.845377643713249*^9, {3.845377720764995*^9, 3.845377733654656*^9}},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"3c930129-4d6b-4c62-b2ff-18c72c0ab279"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"Quiver\"\>", "\<\"Adjacency Matrix\"\>", "\<\"Ranks U(n)\"\>"},
    {
     GraphicsBox[
      NamespaceBox["NetworkGraphics",
       DynamicModuleBox[{Typeset`graph = HoldComplete[
         Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, {
          Null, SparseArray[
           Automatic, {9, 9}, 0, {
            1, {{0, 2, 3, 4, 5, 6, 7, 8, 9, 9}, {{2}, {9}, {9}, {4}, {5}, {
              6}, {7}, {8}, {9}}}, {12, 4, 4, 1, 1, 1, 1, 1, 1}}]}, {
          VertexLabels -> {
            6 -> 4, 3 -> 1, 5 -> 3, 8 -> 6, 7 -> 5, 9 -> 7, 4 -> 2, 2 -> 1, 1 -> 
             1}, VertexSize -> {
            7 -> Normal, 6 -> Normal, 4 -> Normal, 3 -> Normal, 9 -> Normal, 
             8 -> Normal, 2 -> Normal, 1 -> Normal, 5 -> Normal}, 
           VertexStyle -> {
            6 -> GrayLevel[1], 1 -> RGBColor[0, 1, 1], 9 -> GrayLevel[1], 2 -> 
             RGBColor[0, 1, 1], 8 -> GrayLevel[1], 3 -> GrayLevel[1], 4 -> 
             GrayLevel[1], 7 -> GrayLevel[1], 5 -> GrayLevel[1]}}]]}, 
        TagBox[GraphicsGroupBox[{
           {Hue[0.6, 0.7, 0.5], Opacity[0.7], 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{7.341560089963268, 
              0.5840967731766646}, {7.437693697256909, 0.2920761104712427}, {
              7.34172868493371, 0.}}], 0.05495077519785532]}, 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{7.341560089963268, 
              0.5840967731766646}, {7.42031661751048, 0.2920710947129852}, {
              7.34172868493371, 0.}}], 0.05495077519785532]}, 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{7.341560089963268, 
              0.5840967731766646}, {7.402888717314844, 
              0.29206606428571097`}, {7.34172868493371, 0.}}], 
              0.05495077519785532]}, 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{7.341560089963268, 
              0.5840967731766646}, {7.385420156057434, 0.2920610221218482}, {
              7.34172868493371, 0.}}], 0.05495077519785532]}, 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{7.341560089963268, 
              0.5840967731766646}, {7.367921909746063, 
              0.29205597138988176`}, {7.34172868493371, 0.}}], 
              0.05495077519785532]}, 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{7.341560089963268, 
              0.5840967731766646}, {7.350405585413883, 0.2920509154401301}, {
              7.34172868493371, 0.}}], 0.05495077519785532]}, 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{7.341560089963268, 
              0.5840967731766646}, {7.332883189483101, 
              0.29204585773710595`}, {7.34172868493371, 0.}}], 
              0.05495077519785532]}, 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{7.341560089963268, 
              0.5840967731766646}, {7.315366865150905, 0.2920408017868308}, {
              7.34172868493371, 0.}}], 0.05495077519785532]}, 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{7.341560089963268, 
              0.5840967731766646}, {7.297868618839544, 0.292035751054585}, {
              7.34172868493371, 0.}}], 0.05495077519785532]}, 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{7.341560089963268, 
              0.5840967731766646}, {7.280400057582127, 0.2920307088909035}, {
              7.34172868493371, 0.}}], 0.05495077519785532]}, 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{7.341560089963268, 
              0.5840967731766646}, {7.262972157386513, 
              0.29202567846368926`}, {7.34172868493371, 0.}}], 
              0.05495077519785532]}, 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{7.341560089963268, 
              0.5840967731766646}, {7.245595077640077, 0.2920206627054133}, {
              7.34172868493371, 0.}}], 0.05495077519785532]}, 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{7.341560089963268, 
              0.5840967731766646}, {6.98815540089902, 0.3059852071973878}, {
              6.538663004434611, 0.2919316345290756}}], 0.05495077519785532]}, 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{7.341560089963268, 
              0.5840967731766646}, {6.956174397839043, 0.3938719902267684}, {
              6.538663004434611, 0.2919316345290756}}], 0.05495077519785532]}, 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{7.341560089963268, 
              0.5840967731766646}, {6.924048696558798, 
              0.48215641747894256`}, {6.538663004434611, 
              0.2919316345290756}}], 0.05495077519785532]}, 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{7.341560089963268, 
              0.5840967731766646}, {6.892067693498918, 0.570043200508373}, {
              6.538663004434611, 0.2919316345290756}}], 0.05495077519785532]}, 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{7.34172868493371, 0.}, {
              6.892190388575835, 0.013909096726147124`}, {6.538663004434611, 
              0.2919316345290756}}], 0.05495077519785532]}, 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{7.34172868493371, 0.}, {
              6.9241458317897875`, 0.10181433451128408`}, {6.538663004434611, 
              0.2919316345290756}}], 0.05495077519785532]}, 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{7.34172868493371, 0.}, {
              6.956245857578506, 0.19011730001780427`}, {6.538663004434611, 
              0.2919316345290756}}], 0.05495077519785532]}, 
            {Arrowheads[0.], 
             ArrowBox[BezierCurveBox[{{7.34172868493371, 0.}, {
              6.988201300792514, 0.2780225378029331}, {6.538663004434611, 
              0.2919316345290756}}], 0.05495077519785532]}, 
            {Arrowheads[0.], 
             ArrowBox[{{0., 0.2922080212149859}, {0.8655309609133526, 
              0.29194320540909896`}}, 0.05495077519785532]}, 
            {Arrowheads[0.], 
             ArrowBox[{{0.8655309609133526, 0.29194320540909896`}, {
              1.9056335741854684`, 0.29175435575085434`}}, 
              0.05495077519785532]}, 
            {Arrowheads[0.], 
             ArrowBox[{{1.9056335741854684`, 0.29175435575085434`}, {
              3.031306962545602, 0.29169148184825283`}}, 
              0.05495077519785532]}, 
            {Arrowheads[0.], 
             ArrowBox[{{3.031306962545602, 0.29169148184825283`}, {
              4.199861831496881, 0.2915909386484098}}, 
              0.05495077519785532]}, 
            {Arrowheads[0.], 
             ArrowBox[{{4.199861831496881, 0.2915909386484098}, {
              5.3753520828798305`, 0.29182402485637865`}}, 
              0.05495077519785532]}, 
            {Arrowheads[0.], 
             ArrowBox[{{5.3753520828798305`, 0.29182402485637865`}, {
              6.538663004434611, 0.2919316345290756}}, 0.05495077519785532]}}, 
           {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
             {RGBColor[0, 1, 1], 
              DiskBox[{7.341560089963268, 0.5840967731766646}, 
               0.05495077519785532]}, 
             InsetBox["1", 
              Offset[{2, 2}, {7.396510865161123, 0.6390475483745199}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {RGBColor[0, 1, 1], 
              DiskBox[{7.34172868493371, 0.}, 0.05495077519785532]}, 
             InsetBox["1", 
              Offset[{2, 2}, {7.396679460131565, 0.05495077519785532}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {GrayLevel[1], 
              DiskBox[{0., 0.2922080212149859}, 0.05495077519785532]}, 
             InsetBox["1", 
              Offset[{2, 2}, {0.05495077519785532, 0.3471587964128412}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {GrayLevel[1], 
              DiskBox[{0.8655309609133526, 0.29194320540909896}, 
               0.05495077519785532]}, 
             InsetBox["2", 
              Offset[{2, 2}, {0.9204817361112079, 0.3468939806069543}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {GrayLevel[1], 
              DiskBox[{1.9056335741854684, 0.29175435575085434}, 
               0.05495077519785532]}, 
             InsetBox["3", 
              Offset[{2, 2}, {1.9605843493833237, 0.3467051309487097}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {GrayLevel[1], 
              DiskBox[{3.031306962545602, 0.29169148184825283}, 
               0.05495077519785532]}, 
             InsetBox["4", 
              Offset[{2, 2}, {3.0862577377434577, 0.3466422570461082}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {GrayLevel[1], 
              DiskBox[{4.199861831496881, 0.2915909386484098}, 
               0.05495077519785532]}, 
             InsetBox["5", 
              Offset[{2, 2}, {4.2548126066947365, 0.3465417138462651}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {GrayLevel[1], 
              DiskBox[{5.3753520828798305, 0.29182402485637865}, 
               0.05495077519785532]}, 
             InsetBox["6", 
              Offset[{2, 2}, {5.4303028580776855, 0.346774800054234}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {GrayLevel[1], 
              DiskBox[{6.538663004434611, 0.2919316345290756}, 
               0.05495077519785532]}, 
             InsetBox["7", 
              Offset[{2, 2}, {6.593613779632466, 0.34688240972693096}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}}}],
         MouseAppearanceTag["NetworkGraphics"]],
        AllowKernelInitialization->False]],
      DefaultBaseStyle->{
       "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
        Hue[0.8, 1., 0.6]},
      FormatType->TraditionalForm,
      FrameTicks->None], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "12", "0", "0", "0", "0", "0", "0", "4"},
         {"12", "0", "0", "0", "0", "0", "0", "0", "4"},
         {"0", "0", "0", "1", "0", "0", "0", "0", "0"},
         {"0", "0", "1", "0", "1", "0", "0", "0", "0"},
         {"0", "0", "0", "1", "0", "1", "0", "0", "0"},
         {"0", "0", "0", "0", "1", "0", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "1", "0", "1", "0"},
         {"0", "0", "0", "0", "0", "0", "1", "0", "1"},
         {"4", "4", "0", "0", "0", "0", "0", "1", "0"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"1"},
          {"1"},
          {"1"},
          {"2"},
          {"3"},
          {"4"},
          {"5"},
          {"6"},
          {"7"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{
  3.8418578693298893`*^9, 3.841858441404113*^9, 3.8418971213703527`*^9, 
   3.845377643713249*^9, {3.845377720764995*^9, 3.845377733689619*^9}},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"36421775-0808-4413-b1d5-ea4b567f1038"],

Cell[BoxData["\<\"---------------------\"\>"], "Print",
 CellChangeTimes->{
  3.8418578693298893`*^9, 3.841858441404113*^9, 3.8418971213703527`*^9, 
   3.845377643713249*^9, {3.845377720764995*^9, 3.845377733692782*^9}},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"8db53ce2-4d62-4571-9c90-2428aee16943"]
}, Open  ]]
}, Open  ]]
}, Closed]]
}, Open  ]]
},
WindowSize->{1386, 762},
WindowMargins->{{0, Automatic}, {0, Automatic}},
FrontEndVersion->"12.1 for Linux x86 (64-bit) (June 19, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"0d77bc99-3b35-4cb0-a777-9cab7d75e055"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 1323, 20, 288, "Text",ExpressionUUID->"9a7ae5da-0af3-4130-ad29-ce43ac656e50"],
Cell[CellGroupData[{
Cell[1906, 44, 223, 4, 68, "Section",ExpressionUUID->"c7d2bf48-1237-4712-8e44-082e5cd03614"],
Cell[2132, 50, 45747, 1055, 2865, "Input",ExpressionUUID->"47381672-cb25-4a09-8608-bb497e6aaa95"]
}, Closed]],
Cell[CellGroupData[{
Cell[47916, 1110, 206, 4, 54, "Section",ExpressionUUID->"6f3fa975-0fe0-4c53-b737-55224c465b47"],
Cell[CellGroupData[{
Cell[48147, 1118, 232, 4, 45, "Subsubsection",ExpressionUUID->"daa39b34-bd39-43ba-a8c6-8ec6bf3f434f"],
Cell[CellGroupData[{
Cell[48404, 1126, 516, 12, 29, "Input",ExpressionUUID->"5675d51f-8f82-457c-952c-6903c5d838e7"],
Cell[CellGroupData[{
Cell[48945, 1142, 244, 5, 23, "Print",ExpressionUUID->"27b48280-bca8-4ef0-99ed-e43e02cb8dcf"],
Cell[49192, 1149, 627, 13, 140, "Print",ExpressionUUID->"6b9218b3-7af8-44da-bad4-02be84b8f452"],
Cell[49822, 1164, 253, 5, 23, "Print",ExpressionUUID->"837990e8-bcd3-47b2-9bdc-ba0e4559dfb2"],
Cell[50078, 1171, 248, 5, 23, "Print",ExpressionUUID->"314285fa-a934-4bd3-b5a7-23cdb91dba11"],
Cell[50329, 1178, 471, 12, 23, "Print",ExpressionUUID->"44f05af2-cab2-43f9-bfac-e7abecae4113"],
Cell[50803, 1192, 5547, 133, 132, "Print",ExpressionUUID->"324abb0e-70d5-4232-9cd0-d45a9cb8690c"],
Cell[56353, 1327, 247, 5, 23, "Print",ExpressionUUID->"1c4b251d-d568-45bc-96a5-6c0b7d00f6e0"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[56649, 1338, 516, 12, 29, "Input",ExpressionUUID->"89647aa9-6bed-4dc3-a239-f2186f507eff"],
Cell[CellGroupData[{
Cell[57190, 1354, 246, 5, 23, "Print",ExpressionUUID->"192a5338-02e0-44c3-b951-2ccbcd9317d9"],
Cell[57439, 1361, 630, 13, 140, "Print",ExpressionUUID->"eeb7ef4b-0d48-4673-a1df-7d5087289208"],
Cell[58072, 1376, 257, 5, 23, "Print",ExpressionUUID->"387a62d7-6315-4be8-8387-d312681aa813"],
Cell[58332, 1383, 250, 5, 23, "Print",ExpressionUUID->"0180cd12-f9f1-4300-b60c-9c1ae1b6ccb2"],
Cell[58585, 1390, 514, 14, 23, "Print",ExpressionUUID->"c6e64709-b8f9-4d34-b7b0-0d99212bc88f"],
Cell[59102, 1406, 5885, 140, 136, "Print",ExpressionUUID->"2e63bac4-d12a-456b-aa80-848ae99ae339"],
Cell[64990, 1548, 250, 5, 24, "Print",ExpressionUUID->"c0107297-4bcf-4468-8f06-c4ee46a0624c"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[65289, 1559, 517, 12, 31, "Input",ExpressionUUID->"dc0aa6bc-6ec0-429e-934b-307a27bb9141"],
Cell[CellGroupData[{
Cell[65831, 1575, 249, 5, 24, "Print",ExpressionUUID->"a522dd10-88e8-4a78-a40d-7d4c9ad677d1"],
Cell[66083, 1582, 629, 13, 141, "Print",ExpressionUUID->"b7101fe1-c9f4-4e3e-8b34-0d5d0f9caadd"],
Cell[66715, 1597, 256, 5, 24, "Print",ExpressionUUID->"6ff675b4-bd28-42d2-8b2f-02d9bdb066cd"],
Cell[66974, 1604, 251, 5, 24, "Print",ExpressionUUID->"ca4cb17b-d822-48a2-8901-05054ddced88"],
Cell[67228, 1611, 517, 14, 24, "Print",ExpressionUUID->"6c2048b0-1cb7-46f9-a96d-6d817ca1791b"],
Cell[67748, 1627, 5847, 139, 148, "Print",ExpressionUUID->"b23d5cf8-be4e-423e-a714-20965add3d28"],
Cell[73598, 1768, 251, 5, 24, "Print",ExpressionUUID->"92116f2f-a053-45ee-8648-2faa80065f13"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[73898, 1779, 517, 12, 31, "Input",ExpressionUUID->"6c845712-130d-43a8-b1c6-54679dccddcf"],
Cell[CellGroupData[{
Cell[74440, 1795, 243, 5, 24, "Print",ExpressionUUID->"89161ee4-b40a-4814-b224-bfb01d4ae8e7"],
Cell[74686, 1802, 628, 13, 141, "Print",ExpressionUUID->"35df0bc4-7dc9-4697-adf1-c519ff9f6c00"],
Cell[75317, 1817, 255, 5, 24, "Print",ExpressionUUID->"fa180b9d-4f01-443b-8ff2-515d35a8f771"],
Cell[75575, 1824, 250, 5, 24, "Print",ExpressionUUID->"f3737950-8c58-4f0e-b9cf-61e319384dc6"],
Cell[75828, 1831, 531, 15, 24, "Print",ExpressionUUID->"ef736b0a-6c13-4c04-8c3b-e9834689cda3"],
Cell[76362, 1848, 6078, 144, 126, "Print",ExpressionUUID->"fa04dd79-fb09-4651-91e0-41f81ec13802"],
Cell[82443, 1994, 248, 5, 24, "Print",ExpressionUUID->"fc134e36-2e8a-4828-98e2-dffaee224ba3"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[82740, 2005, 517, 12, 31, "Input",ExpressionUUID->"94284f0a-5469-47d5-b395-b59f04b2872d"],
Cell[CellGroupData[{
Cell[83282, 2021, 249, 5, 24, "Print",ExpressionUUID->"c8ced2d6-61f5-45f8-8de4-4b05c58cee20"],
Cell[83534, 2028, 632, 13, 141, "Print",ExpressionUUID->"0a9d3e29-4975-423e-99e6-fd1463c137ad"],
Cell[84169, 2043, 256, 5, 24, "Print",ExpressionUUID->"c7cb28d7-d4cb-49d8-8015-28a5b6db1b19"],
Cell[84428, 2050, 253, 5, 24, "Print",ExpressionUUID->"dd8d5e5d-95c7-48b8-a538-749635d3ae4a"],
Cell[84684, 2057, 545, 15, 24, "Print",ExpressionUUID->"1f881033-b5f0-47b5-ad86-18e902179b76"],
Cell[85232, 2074, 6420, 152, 166, "Print",ExpressionUUID->"d66ef4e2-9db5-4e89-a3d1-0974efc2df19"],
Cell[91655, 2228, 253, 5, 24, "Print",ExpressionUUID->"3f2b9bfe-caf5-4f38-8030-5c63d08b5c70"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[91957, 2239, 517, 12, 31, "Input",ExpressionUUID->"f300cdd2-87d9-415c-819c-31dd9aa07e8d"],
Cell[CellGroupData[{
Cell[92499, 2255, 247, 5, 24, "Print",ExpressionUUID->"f195be8f-6e37-4f0c-871c-015bfa25965e"],
Cell[92749, 2262, 628, 13, 141, "Print",ExpressionUUID->"25b734bb-e66d-442b-ba20-13cc20880c89"],
Cell[93380, 2277, 254, 5, 24, "Print",ExpressionUUID->"0cd7bf67-90ed-48c8-950f-10398dbf9137"],
Cell[93637, 2284, 249, 5, 24, "Print",ExpressionUUID->"db7df157-b207-41f8-9f74-491388ab1208"],
Cell[93889, 2291, 543, 15, 24, "Print",ExpressionUUID->"85e76211-bf0e-4ec0-bf80-2c73fa0ae5f5"],
Cell[94435, 2308, 6413, 151, 172, "Print",ExpressionUUID->"f3627f02-dd41-4e0b-94aa-69f05b1b068f"],
Cell[100851, 2461, 251, 5, 24, "Print",ExpressionUUID->"b9b7e4ad-2b97-4dc7-9271-33c1bde5a2f8"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[101151, 2472, 519, 12, 31, "Input",ExpressionUUID->"a4187626-acfe-48cc-b858-282bbfffdb88"],
Cell[CellGroupData[{
Cell[101695, 2488, 247, 5, 24, "Print",ExpressionUUID->"d82f6115-fb1e-4720-81f9-ce93a2745ea7"],
Cell[101945, 2495, 630, 13, 141, "Print",ExpressionUUID->"0256e3a2-7d8e-4346-81c8-053913b76660"],
Cell[102578, 2510, 255, 5, 24, "Print",ExpressionUUID->"f17f9d84-11cd-466c-a51d-e126f2c72f33"],
Cell[102836, 2517, 251, 5, 24, "Print",ExpressionUUID->"7ccf19fc-d3f8-4e3b-bee1-8003e64ce029"],
Cell[103090, 2524, 547, 15, 24, "Print",ExpressionUUID->"57cf44b6-d548-4f01-b9ce-5eb032a0b68f"],
Cell[103640, 2541, 6413, 152, 150, "Print",ExpressionUUID->"4cbbeb48-c3be-4781-b22c-72ffc11f75d5"],
Cell[110056, 2695, 253, 5, 24, "Print",ExpressionUUID->"c23fa80c-eb2a-43e0-9afb-4d6fca187ace"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[110358, 2706, 516, 12, 31, "Input",ExpressionUUID->"ea910883-cbdb-474b-bd82-d533a1cb5c90"],
Cell[CellGroupData[{
Cell[110899, 2722, 247, 5, 24, "Print",ExpressionUUID->"705a8c3e-9732-4c1a-a3e7-91676e54410d"],
Cell[111149, 2729, 631, 13, 141, "Print",ExpressionUUID->"a576e7b1-0026-4def-ab04-617cf86bd650"],
Cell[111783, 2744, 256, 5, 24, "Print",ExpressionUUID->"16236e32-df18-4ea6-803e-47997ec086a6"],
Cell[112042, 2751, 251, 5, 24, "Print",ExpressionUUID->"3abb2927-fb5d-41db-875b-4386e88d4a44"],
Cell[112296, 2758, 556, 15, 24, "Print",ExpressionUUID->"ed524258-87c4-431a-9cff-99a75111bb19"],
Cell[112855, 2775, 6796, 160, 145, "Print",ExpressionUUID->"21afa3f6-da32-48b6-b960-71ef1b5bfa9a"],
Cell[119654, 2937, 253, 5, 24, "Print",ExpressionUUID->"be70722a-d557-409c-9649-67a7b1efb8da"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[119968, 2949, 251, 5, 37, "Subsubsection",ExpressionUUID->"d56eb527-9738-4df3-a7fa-6ac65798d9c1"],
Cell[CellGroupData[{
Cell[120244, 2958, 594, 13, 29, "Input",ExpressionUUID->"0ec95a1e-3ce9-4820-b5ec-d584cd4a2ccd"],
Cell[CellGroupData[{
Cell[120863, 2975, 506, 8, 23, "Print",ExpressionUUID->"6dc5ec73-1c90-4364-9172-3943b935cc3d"],
Cell[121372, 2985, 1109, 20, 140, "Print",ExpressionUUID->"d58131c5-a8b3-429b-93bd-b3b3815a0eb5"],
Cell[122484, 3007, 518, 8, 23, "Print",ExpressionUUID->"708a1505-7af7-432d-8d68-71b4970c6c69"],
Cell[123005, 3017, 511, 8, 23, "Print",ExpressionUUID->"109d069f-8081-4d69-89c7-50b788a7eb1d"],
Cell[123519, 3027, 732, 15, 23, "Print",ExpressionUUID->"51af4023-c93f-4bc6-b950-1269a8e1058c"],
Cell[124254, 3044, 9075, 200, 173, "Print",ExpressionUUID->"a06e919e-3a83-40fb-a862-41867a47008e"],
Cell[133332, 3246, 511, 8, 23, "Print",ExpressionUUID->"0475b255-4bd8-413c-8867-fbe97e1d8bcc"],
Cell[133846, 3256, 779, 17, 23, "Print",ExpressionUUID->"5c0dd5c6-38e4-42a4-9f9b-6eb6985e9eec"],
Cell[134628, 3275, 10607, 233, 190, "Print",ExpressionUUID->"ae0df165-9032-42e2-83e4-93d30ec13fe5"],
Cell[145238, 3510, 511, 8, 23, "Print",ExpressionUUID->"85199f69-025f-4b1b-a179-32a45d36fda1"],
Cell[145752, 3520, 796, 18, 23, "Print",ExpressionUUID->"7bf47538-0d64-4034-98be-112037e6b9d6"],
Cell[146551, 3540, 11384, 248, 190, "Print",ExpressionUUID->"d8e921c1-b806-4972-a783-de4e7cfd2e17"],
Cell[157938, 3790, 513, 8, 23, "Print",ExpressionUUID->"a2e04b81-080e-4b84-aff9-924e1f58d3c6"],
Cell[158454, 3800, 779, 17, 23, "Print",ExpressionUUID->"7b03eb9e-0c61-4575-a74e-ab1f3a16ebec"],
Cell[159236, 3819, 10708, 236, 190, "Print",ExpressionUUID->"9663fcd7-30d5-4a65-b50a-c766c08e4bd5"],
Cell[169947, 4057, 511, 8, 23, "Print",ExpressionUUID->"f8dd2557-bcb3-41ea-a0cc-81996f8381ea"],
Cell[170461, 4067, 805, 18, 23, "Print",ExpressionUUID->"ce4f5aa9-1112-4719-9839-8e2cb6ef8165"],
Cell[171269, 4087, 12051, 258, 207, "Print",ExpressionUUID->"43ecc458-3ad1-4ce7-876c-f2fbf58df43a"],
Cell[183323, 4347, 511, 8, 23, "Print",ExpressionUUID->"c0186ca3-d961-4252-8051-d14275f78b58"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[183895, 4362, 183, 3, 37, "Subsubsection",ExpressionUUID->"fc958d45-a7b5-46fe-9b5f-f5c2bf26fcd7"],
Cell[CellGroupData[{
Cell[184103, 4369, 428, 11, 29, "Input",ExpressionUUID->"de44a86a-4f87-4cbd-9786-618d855ebb3b"],
Cell[CellGroupData[{
Cell[184556, 4384, 249, 5, 23, "Print",ExpressionUUID->"71efd279-5364-4fa6-884a-c7984cd65c8e"],
Cell[184808, 4391, 645, 13, 224, "Print",ExpressionUUID->"065e9620-31be-41bb-8b12-0d9a80212eee"],
Cell[185456, 4406, 256, 5, 23, "Print",ExpressionUUID->"40587789-c24c-480a-8343-1582dcaea2b6"],
Cell[185715, 4413, 251, 5, 23, "Print",ExpressionUUID->"c77aca7b-b3a3-4eb0-9eb8-49319d2a48f1"],
Cell[185969, 4420, 504, 14, 23, "Print",ExpressionUUID->"09c285a6-2203-4349-8c3f-f791f94918b5"],
Cell[186476, 4436, 6153, 138, 72, "Print",ExpressionUUID->"91fc54b9-438c-43cc-a017-5c1555009008"],
Cell[192632, 4576, 251, 5, 23, "Print",ExpressionUUID->"0257f02a-bdfa-43d7-b4e7-f0898121b0ad"],
Cell[192886, 4583, 503, 14, 23, "Print",ExpressionUUID->"b63e7235-80ae-4b5c-b754-7f1ce71ac282"],
Cell[193392, 4599, 7108, 164, 140, "Print",ExpressionUUID->"d7dd2340-93c0-417f-b5cd-f189206f76d7"],
Cell[200503, 4765, 250, 5, 23, "Print",ExpressionUUID->"ee19fe87-f131-4e1c-b8a4-bb60c065c5bd"],
Cell[200756, 4772, 504, 14, 23, "Print",ExpressionUUID->"84b70bbf-eaeb-4a3a-83e9-7437db73e822"],
Cell[201263, 4788, 6506, 147, 117, "Print",ExpressionUUID->"6912d24e-ae56-412c-8bb2-fad306d29f21"],
Cell[207772, 4937, 251, 5, 23, "Print",ExpressionUUID->"674246f8-7f4d-4e85-a00f-2a31ad3c5c65"],
Cell[208026, 4944, 515, 14, 23, "Print",ExpressionUUID->"5a4dea49-be3b-4ee0-b369-c7c15445feb7"],
Cell[208544, 4960, 6489, 151, 217, "Print",ExpressionUUID->"92dd03de-b573-42aa-a01f-b2a48356eb27"],
Cell[215036, 5113, 253, 5, 23, "Print",ExpressionUUID->"a9bb0b7c-b76f-43e4-a7da-f79d31978518"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[215338, 5124, 426, 11, 29, "Input",ExpressionUUID->"5ac4c7df-5b22-4be5-ab46-789b90119f10"],
Cell[CellGroupData[{
Cell[215789, 5139, 245, 5, 23, "Print",ExpressionUUID->"5c3e516c-b71f-4cd0-8146-0726c8688423"],
Cell[216037, 5146, 645, 14, 224, "Print",ExpressionUUID->"a1cc602d-7c56-4559-a802-6d1281e6306d"],
Cell[216685, 5162, 254, 5, 23, "Print",ExpressionUUID->"1f2a5dc7-eb4b-4945-8db4-3c04cd879128"],
Cell[216942, 5169, 251, 5, 23, "Print",ExpressionUUID->"2a2c269b-5038-4161-b443-3e12e46254c6"],
Cell[217196, 5176, 457, 12, 23, "Print",ExpressionUUID->"510fa64a-cc6f-4533-862a-e134048f67e5"],
Cell[217656, 5190, 6123, 145, 106, "Print",ExpressionUUID->"d9d0fb4b-8ddf-45a4-b5fd-5fe0d46427ff"],
Cell[223782, 5337, 251, 5, 23, "Print",ExpressionUUID->"33233e4d-7255-4dde-8b92-acae02b206e7"],
Cell[224036, 5344, 502, 14, 23, "Print",ExpressionUUID->"94a69104-3db4-4152-8c69-28c68674a5ee"],
Cell[224541, 5360, 6149, 138, 72, "Print",ExpressionUUID->"85f5fc70-59d9-4088-955d-7169f48cc60d"],
Cell[230693, 5500, 249, 5, 23, "Print",ExpressionUUID->"668e0284-5a95-4291-9fd6-8b481d70a8fd"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[230991, 5511, 428, 11, 29, "Input",ExpressionUUID->"73adc36c-5782-42ed-82df-4f82e11e7df5"],
Cell[CellGroupData[{
Cell[231444, 5526, 247, 5, 23, "Print",ExpressionUUID->"6c47b5f1-bab3-4a7e-8170-d9b540de97fc"],
Cell[231694, 5533, 647, 14, 224, "Print",ExpressionUUID->"70b9b48a-1cce-4c36-856a-bb479096716e"],
Cell[232344, 5549, 256, 5, 23, "Print",ExpressionUUID->"cc263e9f-650a-488e-9440-b650da2ccf6a"],
Cell[232603, 5556, 253, 5, 23, "Print",ExpressionUUID->"d8868192-58b6-459a-9721-15af4c3c4ad9"],
Cell[232859, 5563, 459, 12, 23, "Print",ExpressionUUID->"f3ee6b14-6a6d-435e-81ec-f381895a444b"],
Cell[233321, 5577, 6125, 145, 106, "Print",ExpressionUUID->"12b3fa57-750f-498b-bb81-e118344b5701"],
Cell[239449, 5724, 253, 5, 23, "Print",ExpressionUUID->"327040db-c0fa-486b-84a7-feaf02bf5dce"],
Cell[239705, 5731, 503, 14, 23, "Print",ExpressionUUID->"f524f990-1d24-48b9-9446-233fbc64a36b"],
Cell[240211, 5747, 6573, 151, 117, "Print",ExpressionUUID->"85c31669-eb49-442b-9183-18da456071fd"],
Cell[246787, 5900, 251, 5, 23, "Print",ExpressionUUID->"faf22ed9-cb26-4b83-87a0-396d38dcc520"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[247087, 5911, 426, 11, 29, "Input",ExpressionUUID->"442cceac-b75d-45f2-8eca-7a6442917ad7"],
Cell[CellGroupData[{
Cell[247538, 5926, 247, 5, 23, "Print",ExpressionUUID->"c51cc82a-4c9d-423e-a4ae-9bc11963dbdb"],
Cell[247788, 5933, 642, 13, 224, "Print",ExpressionUUID->"4c2f9fc8-7a2f-4863-886c-7e00349c71c5"],
Cell[248433, 5948, 255, 5, 23, "Print",ExpressionUUID->"a89599a7-01ba-46e8-8abd-aa0f01a25715"],
Cell[248691, 5955, 251, 5, 23, "Print",ExpressionUUID->"0ffe05de-372c-4d1d-934f-535ebbd683f5"],
Cell[248945, 5962, 459, 12, 23, "Print",ExpressionUUID->"56b20dcd-f5f8-48b9-b118-c3d2149d6b9a"],
Cell[249407, 5976, 6123, 145, 106, "Print",ExpressionUUID->"9c6b5058-f613-497f-83da-2d7762efddfa"],
Cell[255533, 6123, 251, 5, 23, "Print",ExpressionUUID->"604d4dab-31be-4cdc-950f-a2e2b3590573"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[255845, 6135, 229, 4, 37, "Subsubsection",ExpressionUUID->"04acbbba-7ee5-4c57-b9da-809d0cbf1a2d"],
Cell[CellGroupData[{
Cell[256099, 6143, 518, 12, 29, "Input",ExpressionUUID->"38d6fe45-8c51-406a-903b-1402e51758ea"],
Cell[CellGroupData[{
Cell[256642, 6159, 271, 5, 23, "Print",ExpressionUUID->"5eb069ab-42dd-4ea4-bf93-bf97dc4238b9"],
Cell[256916, 6166, 873, 17, 140, "Print",ExpressionUUID->"02e32dfc-9652-4b19-abc8-2824f80bde6d"],
Cell[257792, 6185, 280, 5, 23, "Print",ExpressionUUID->"2aa9d42f-7ef7-48e9-a5ed-568cae695a06"],
Cell[258075, 6192, 275, 5, 23, "Print",ExpressionUUID->"f185c8ee-928c-4a8d-9c3f-8f24cfa5d58e"],
Cell[258353, 6199, 569, 15, 23, "Print",ExpressionUUID->"b72f34de-6889-44f0-b779-f842e74f9a7a"],
Cell[258925, 6216, 6457, 150, 139, "Print",ExpressionUUID->"1d37b670-0704-4d60-87f3-ad019f2e3aa6"],
Cell[265385, 6368, 275, 5, 23, "Print",ExpressionUUID->"abc87e1b-3736-4535-a995-ea38a45b360c"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[265709, 6379, 393, 8, 29, "Input",ExpressionUUID->"947fad75-e12f-47d9-b9b3-66181db7ffbd"],
Cell[CellGroupData[{
Cell[266127, 6391, 299, 6, 23, "Print",ExpressionUUID->"6a09ba20-40ff-4934-b39a-d0cb367913ea"],
Cell[266429, 6399, 496, 11, 224, "Print",ExpressionUUID->"05181f67-38fb-403d-8dfd-7eca08cddef0"],
Cell[266928, 6412, 308, 6, 23, "Print",ExpressionUUID->"66a665ec-fbd6-4f70-afea-2093fb98468d"],
Cell[267239, 6420, 303, 6, 23, "Print",ExpressionUUID->"eed19554-a74a-4d42-bdf7-8d8f90fc7a2d"],
Cell[267545, 6428, 498, 13, 23, "Print",ExpressionUUID->"57fdbe72-3d90-484d-bf24-d6898493052f"],
Cell[268046, 6443, 4957, 120, 192, "Print",ExpressionUUID->"38d20202-acc2-4c82-bbe0-aecd059038d6"],
Cell[273006, 6565, 303, 6, 23, "Print",ExpressionUUID->"ce060769-9b29-47dd-a2ae-079b2be9420f"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[273370, 6578, 275, 4, 37, "Subsubsection",ExpressionUUID->"df08bdf3-ea8d-42f5-9f73-5223e8935d17"],
Cell[CellGroupData[{
Cell[273670, 6586, 953, 20, 51, "Input",ExpressionUUID->"9541b534-8aaa-4eb7-bbe8-c5b1a419ac7f"],
Cell[CellGroupData[{
Cell[274648, 6610, 323, 6, 23, "Print",ExpressionUUID->"70d0d7f4-3526-473b-88c2-6301882f49eb"],
Cell[274974, 6618, 1558, 26, 87, "Print",ExpressionUUID->"a248d321-3433-4a1b-8104-9b98e0d1ed3f"],
Cell[276535, 6646, 332, 6, 23, "Print",ExpressionUUID->"37479dfa-a9f0-4a1d-b5db-4d18bf89648f"],
Cell[276870, 6654, 325, 6, 23, "Print",ExpressionUUID->"4aebf476-1e10-4886-8dbe-f19ec1488224"],
Cell[277198, 6662, 755, 20, 23, "Print",ExpressionUUID->"3c930129-4d6b-4c62-b2ff-18c72c0ab279"],
Cell[277956, 6684, 12368, 261, 173, "Print",ExpressionUUID->"36421775-0808-4413-b1d5-ea4b567f1038"],
Cell[290327, 6947, 325, 6, 23, "Print",ExpressionUUID->"8db53ce2-4d62-4571-9c90-2428aee16943"]
}, Open  ]]
}, Open  ]]
}, Closed]]
}, Open  ]]
}
]
*)


